Lowering the Threshold in the DAMA Dark Matter Search

The DAMA experiment searches for Weakly Interacting Massive Particle (WIMP) dark matter via its expected but rare interactions within the detector, where the interaction rates will modulate throughout the year due to the orbital motion of the Earth. Over the course of more than 10 years of operation, DAMA has indeed detected a strong modulation in the event rate above the detector threshold of 2 keVee. Under standard assumptions regarding the dark matter halo and WIMP interactions, this signal is consistent with that expected of WIMPs of two different approximate masses: ~ 10 GeV and ~ 70 GeV. We examine how a lower threshold, allowed by recent upgrades to the DAMA detector, may shed light on this situation. We find that the lower threshold data should rule out one of the two mass ranges for spin-independent couplings (in the worst case, disfavoring one of the masses by still more than 2.6$\sigma$) and is likely, though not certain, to do the same for spin-dependent couplings. Furthermore, the data may indicate whether the interaction is predominantly spin-independent or spin-dependent in some cases. Our findings illustrate the importance of a low threshold in modulation searches.

==> anc/README <==
The data files here contain the DAMA/NaI+DAMA/LIBRA constraints using
the 8 bins as described in the paper.  The easiest way to obtain all
these files is to download the source tar/gzip file under "Other
formats" on the arXiv page and look in the extracted anc/ directory.

Each file contains three columns: the WIMP mass [GeV] and the
cross-section lower and upper limits [pb] at that mass.  The
cross-section columns use "None" to indicate there is no constraint
curve at that mass because there is no cross-section that falls within
the constraint at the given confidence level (CL).

The file names are in the following format:

  <coupling_type>_DAMA10Sm_<statistic>_<CL>.dat

where:

*) <coupling_type> is the type of interaction.  The cases included are
   "SI" (spin-independent), "SDp" (spin-dependent, proton-only), and
   "SDn" (spin-dependent, neutron-only).  Cross-sections are
   WIMP-proton in the first two cases and WIMP-neutron in the last
   case.

*) <statistic> is either "gof" or "delchisq", depending on whether the
   contour is determined using the overall chi-square (the
   goodness-of-fit) or \Delta\chi^2 = \chi^2 - \chi_{min}^2,
   respectively.  The distinction between these two regions is
   described in the paper.  The \chi_{min}^2 values may be found in
   Table III.

*) <CL> is the confidence level of the contours.  The possibilities
   are "0.9" for 90% CL and "3"/"5"/"7" for 3/5/7-sigma CLs.

Similar data files can be provided for the DAMA 36 bin data set and/or
the low-energy models from the paper if requested (Chris Savage
<chris@savage.name>).


DAMA data includes DAMA/NaI (1-7 years) and DAMA/LIBRA (1-6 years),
taken from:

  R.~Bernabei {\it et al.}  [DAMA and LIBRA Collaborations],
  %``New results from DAMA/LIBRA,''
  Eur.\ Phys.\ J.\ C {\bf 67}, 39 (2010)
  [arXiv:1002.1028 [astro-ph.GA]].
  %%CITATION = ARXIV:1002.1028;%%
  http://inspirehep.net/record/845188?ln=en
  http://arxiv.org/abs/arXiv:1002.1028



==> anc/SDn_DAMA10Sm_delchisq_0.9.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        8.395      None         None    
        8.491         96.60        96.60
        8.551         90.20        103.0
        8.630         86.38        105.3
        8.710         83.55        106.6
        8.790         81.22        107.3
        8.872         79.21        107.7
        8.954         77.43        107.9
        9.036         75.82        107.9
        9.120         74.35        107.7
        9.204         73.13        107.8
        9.290         72.02        107.8
        9.376         71.00        107.6
        9.462         70.06        107.4
        9.550         69.19        107.0
        9.638         68.38        106.5
        9.727         67.63        105.9
        9.817         66.93        105.3
        9.908         66.27        104.6
       10.000         65.65        103.9
       10.093         65.29        103.3
       10.186         64.97        102.6
       10.280         64.69        101.8
       10.375         64.44        101.0
       10.471         64.23        100.1
       10.568         64.04        99.15
       10.666         63.90        98.14
       10.765         63.78        97.08
       10.864         63.71        95.97
       10.965         63.67        94.79
       11.066         63.90        93.59
       11.169         64.20        92.31
       11.272         64.55        90.95
       11.376         64.98        89.48
       11.482         65.51        87.89
       11.588         66.17        86.17
       11.695         67.00        84.24
       11.803         68.11        82.02
       11.912         69.80        79.22
       12.005         74.03        74.03
       12.134      None         None    
       42.462      None         None    
       42.898         8.074        8.074
       43.251         7.588        8.560
       43.652         7.406        8.816
       44.055         7.316        9.030
       44.463         7.250        9.219
       44.875         7.199        9.393
       45.290         7.159        9.554
       45.709         7.127        9.706
       46.132         7.102        9.851
       46.559         7.083        9.988
       46.989         7.069        10.12
       47.424         7.060        10.24
       47.863         7.054        10.36
       48.306         7.080        10.49
       48.753         7.109        10.62
       49.204         7.142        10.75
       49.659         7.177        10.87
       50.119         7.215        10.99
       50.582         7.256        11.10
       51.050         7.300        11.21
       51.523         7.348        11.32
       52.000         7.399        11.42
       52.481         7.453        11.52
       52.966         7.533        11.63
       53.456         7.617        11.73
       53.951         7.706        11.83
       54.450         7.800        11.93
       54.954         7.900        12.02
       55.463         8.005        12.10
       55.976         8.117        12.17
       56.494         8.237        12.24
       57.016         8.365        12.29
       57.544         8.502        12.34
       58.076         8.664        12.39
       58.614         8.839        12.43
       59.156         9.029        12.46
       59.704         9.239        12.46
       60.256         9.474        12.44
       60.814         9.743        12.38
       61.376         10.07        12.26
       61.944         10.49        12.05
       62.460         11.36        11.36
       63.096      None         None    


==> anc/SDn_DAMA10Sm_delchisq_3.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        7.516      None         None    
        7.615         108.0        108.0
        7.656         99.75        116.3
        7.727         93.75        120.3
        7.798         89.52        122.5
        7.870         86.10        123.9
        7.943         83.18        124.8
        8.017         80.61        125.3
        8.091         78.31        125.5
        8.166         76.23        125.5
        8.241         74.31        125.3
        8.318         72.55        125.0
        8.395         70.89        125.3
        8.472         69.36        125.3
        8.551         67.94        125.3
        8.630         66.62        125.1
        8.710         65.39        124.7
        8.790         64.23        124.3
        8.872         63.14        123.8
        8.954         62.11        123.2
        9.036         61.13        122.6
        9.120         60.20        121.9
        9.204         59.44        121.5
        9.290         58.73        121.1
        9.376         58.05        120.6
        9.462         57.41        120.0
        9.550         56.80        119.4
        9.638         56.22        118.7
        9.727         55.66        117.9
        9.817         55.13        117.1
        9.908         54.62        116.3
       10.000         54.13        115.4
       10.093         53.83        114.7
       10.186         53.55        114.0
       10.280         53.29        113.2
       10.375         53.04        112.4
       10.471         52.81        111.5
       10.568         52.59        110.6
       10.666         52.39        109.7
       10.765         52.20        108.7
       10.864         52.02        107.7
       10.965         51.86        106.6
       11.066         51.86        105.6
       11.169         51.88        104.6
       11.272         51.92        103.6
       11.376         51.97        102.5
       11.482         52.03        101.4
       11.588         52.11        100.2
       11.695         52.20        99.04
       11.803         52.32        97.82
       11.912         52.45        96.57
       12.023         52.60        95.28
       12.134         52.83        93.96
       12.246         53.08        92.61
       12.359         53.37        91.22
       12.474         53.68        89.80
       12.589         54.02        88.33
       12.706         54.41        86.82
       12.823         54.85        85.26
       12.942         55.34        83.64
       13.062         55.90        81.94
       13.183         56.55        80.15
       13.305         57.03        78.28
       13.428         57.64        76.27
       13.552         58.45        74.05
       13.677         59.61        71.48
       13.804         61.70        67.99
       13.854         64.57        64.57
       14.060      None         None    
       36.308      None         None    
       36.717         7.563        7.563
       36.983         7.033        8.094
       37.325         6.788        8.381
       37.670         6.615        8.596
       38.019         6.476        8.774
       38.371         6.357        8.929
       38.726         6.254        9.068
       39.084         6.162        9.193
       39.446         6.078        9.308
       39.811         6.001        9.414
       40.179         5.954        9.549
       40.551         5.910        9.679
       40.926         5.870        9.803
       41.305         5.834        9.923
       41.687         5.800        10.04
       42.073         5.769        10.15
       42.462         5.740        10.26
       42.855         5.713        10.36
       43.251         5.689        10.46
       43.652         5.665        10.56
       44.055         5.666        10.68
       44.463         5.669        10.80
       44.875         5.672        10.92
       45.290         5.677        11.04
       45.709         5.683        11.15
       46.132         5.690        11.26
       46.559         5.698        11.37
       46.989         5.707        11.48
       47.424         5.718        11.59
       47.863         5.729        11.69
       48.306         5.762        11.81
       48.753         5.795        11.94
       49.204         5.831        12.06
       49.659         5.867        12.18
       50.119         5.905        12.30
       50.582         5.944        12.41
       51.050         5.985        12.53
       51.523         6.028        12.64
       52.000         6.072        12.75
       52.481         6.118        12.85
       52.966         6.182        12.98
       53.456         6.249        13.10
       53.951         6.318        13.22
       54.450         6.389        13.34
       54.954         6.464        13.45
       55.463         6.541        13.56
       55.976         6.622        13.67
       56.494         6.706        13.77
       57.016         6.794        13.86
       57.544         6.886        13.95
       58.076         6.993        14.06
       58.614         7.106        14.16
       59.156         7.224        14.26
       59.704         7.347        14.35
       60.256         7.478        14.43
       60.814         7.616        14.50
       61.376         7.762        14.57
       61.944         7.917        14.62
       62.517         8.083        14.65
       63.096         8.261        14.67
       63.680         8.451        14.71
       64.269         8.656        14.73
       64.863         8.879        14.74
       65.464         9.121        14.72
       66.069         9.389        14.67
       66.681         9.689        14.58
       67.298         10.03        14.45
       67.920         10.44        14.24
       68.549         10.95        13.93
       69.183         11.73        13.34
       69.466         12.58        12.58
       70.469      None         None    


==> anc/SDn_DAMA10Sm_delchisq_5.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        6.138      None         None    
        6.233         148.4        148.4
        6.252         139.8        156.9
        6.310         129.0        161.9
        6.368         118.7        167.5
        6.427         111.2        170.3
        6.486         105.2        171.7
        6.546         100.2        172.2
        6.607         95.77        172.2
        6.668         91.86        171.7
        6.730         88.36        171.0
        6.792         85.19        170.0
        6.855         82.30        168.8
        6.918         79.64        167.5
        6.982         76.70        167.5
        7.047         74.04        167.2
        7.112         71.61        166.7
        7.178         69.38        165.9
        7.244         67.31        165.0
        7.311         65.39        164.0
        7.379         63.61        162.9
        7.447         61.94        161.7
        7.516         60.37        160.5
        7.586         58.90        159.2
        7.656         57.43        158.7
        7.727         56.05        158.0
        7.798         54.75        157.3
        7.870         53.53        156.5
        7.943         52.38        155.6
        8.017         51.28        154.6
        8.091         50.25        153.5
        8.166         49.26        152.4
        8.241         48.32        151.3
        8.318         47.43        150.1
        8.395         46.62        149.5
        8.472         45.86        148.8
        8.551         45.12        148.1
        8.630         44.42        147.3
        8.710         43.75        146.4
        8.790         43.11        145.4
        8.872         42.49        144.5
        8.954         41.89        143.5
        9.036         41.32        142.4
        9.120         40.77        141.3
        9.204         40.33        140.7
        9.290         39.91        139.9
        9.376         39.50        139.1
        9.462         39.11        138.3
        9.550         38.73        137.4
        9.638         38.37        136.5
        9.727         38.01        135.5
        9.817         37.67        134.6
        9.908         37.33        133.5
       10.000         37.01        132.5
       10.093         36.80        131.7
       10.186         36.60        130.9
       10.280         36.41        130.1
       10.375         36.22        129.2
       10.471         36.04        128.3
       10.568         35.87        127.3
       10.666         35.70        126.3
       10.765         35.53        125.3
       10.864         35.37        124.3
       10.965         35.22        123.2
       11.066         35.16        122.3
       11.169         35.11        121.4
       11.272         35.06        120.4
       11.376         35.01        119.5
       11.482         34.96        118.4
       11.588         34.92        117.4
       11.695         34.89        116.4
       11.803         34.85        115.3
       11.912         34.82        114.2
       12.023         34.80        113.1
       12.134         34.80        112.0
       12.246         34.81        110.9
       12.359         34.82        109.8
       12.474         34.84        108.6
       12.589         34.85        107.5
       12.706         34.87        106.4
       12.823         34.90        105.2
       12.942         34.92        104.1
       13.062         34.95        102.9
       13.183         34.99        101.7
       13.305         34.91        100.4
       13.428         34.84        99.07
       13.552         34.77        97.73
       13.677         34.71        96.38
       13.804         34.66        95.03
       13.932         34.61        93.68
       14.060         34.57        92.32
       14.191         34.53        90.97
       14.322         34.50        89.61
       14.454         34.48        88.25
       14.588         34.15        86.43
       14.723         33.84        84.56
       14.859         33.57        82.66
       14.997         33.31        80.74
       15.136         33.08        78.81
       15.276         32.86        76.87
       15.417         32.67        74.93
       15.560         32.50        73.00
       15.704         32.36        71.08
       15.849         32.23        69.16
       15.996         31.69        66.48
       16.144         31.22        63.80
       16.293         30.80        61.15
       16.444         30.45        58.54
       16.596         30.16        55.98
       16.749         29.92        53.46
       16.904         29.75        50.99
       17.061         29.65        48.56
       17.219         29.63        46.16
       17.378         29.71        43.75
       17.539         29.40        40.91
       17.701         29.32        38.03
       17.865         29.70        34.88
       17.967         31.48        31.48
       18.197      None         None    
       26.546      None         None    
       26.793         9.004        9.004
       27.040         8.313        9.694
       27.290         7.922        9.822
       27.542         7.611        9.875
       27.797         7.276        10.04
       28.054         6.998        10.16
       28.314         6.758        10.23
       28.576         6.545        10.28
       28.840         6.352        10.32
       29.107         6.176        10.33
       29.376         6.014        10.34
       29.648         5.863        10.33
       29.923         5.722        10.32
       30.200         5.590        10.30
       30.479         5.465        10.36
       30.761         5.347        10.40
       31.046         5.237        10.44
       31.333         5.133        10.47
       31.623         5.035        10.50
       31.915         4.942        10.52
       32.211         4.854        10.53
       32.509         4.770        10.54
       32.810         4.689        10.54
       33.113         4.612        10.54
       33.420         4.550        10.60
       33.729         4.490        10.65
       34.041         4.432        10.70
       34.356         4.377        10.75
       34.674         4.323        10.79
       34.995         4.272        10.83
       35.318         4.222        10.87
       35.645         4.175        10.90
       35.975         4.128        10.93
       36.308         4.083        10.95
       36.644         4.054        11.03
       36.983         4.026        11.10
       37.325         3.999        11.17
       37.670         3.972        11.24
       38.019         3.947        11.30
       38.371         3.922        11.36
       38.726         3.897        11.42
       39.084         3.874        11.48
       39.446         3.851        11.54
       39.811         3.828        11.59
       40.179         3.821        11.68
       40.551         3.814        11.77
       40.926         3.808        11.87
       41.305         3.802        11.95
       41.687         3.796        12.04
       42.073         3.791        12.13
       42.462         3.785        12.21
       42.855         3.781        12.29
       43.251         3.776        12.37
       43.652         3.772        12.45
       44.055         3.782        12.56
       44.463         3.792        12.68
       44.875         3.802        12.79
       45.290         3.813        12.90
       45.709         3.824        13.01
       46.132         3.836        13.12
       46.559         3.848        13.22
       46.989         3.860        13.33
       47.424         3.872        13.43
       47.863         3.885        13.53
       48.306         3.911        13.66
       48.753         3.937        13.80
       49.204         3.964        13.93
       49.659         3.992        14.06
       50.119         4.020        14.18
       50.582         4.049        14.31
       51.050         4.079        14.44
       51.523         4.109        14.56
       52.000         4.140        14.68
       52.481         4.172        14.80
       52.966         4.215        14.95
       53.456         4.259        15.09
       53.951         4.305        15.23
       54.450         4.352        15.38
       54.954         4.400        15.52
       55.463         4.450        15.65
       55.976         4.501        15.79
       56.494         4.553        15.92
       57.016         4.608        16.05
       57.544         4.664        16.18
       58.076         4.729        16.33
       58.614         4.797        16.47
       59.156         4.867        16.62
       59.704         4.940        16.76
       60.256         5.015        16.89
       60.814         5.094        17.03
       61.376         5.175        17.15
       61.944         5.260        17.27
       62.517         5.348        17.39
       63.096         5.440        17.49
       63.680         5.539        17.62
       64.269         5.642        17.75
       64.863         5.750        17.86
       65.464         5.863        17.97
       66.069         5.982        18.07
       66.681         6.107        18.16
       67.298         6.239        18.24
       67.920         6.378        18.30
       68.549         6.525        18.35
       69.183         6.681        18.39
       69.823         6.840        18.45
       70.469         7.009        18.49
       71.121         7.189        18.52
       71.779         7.382        18.53
       72.444         7.589        18.52
       73.114         7.812        18.48
       73.790         8.054        18.41
       74.473         8.318        18.31
       75.162         8.610        18.17
       75.858         8.935        17.98
       76.560         9.262        17.82
       77.268         9.630        17.61
       77.983         10.05        17.34
       78.705         10.55        16.97
       79.433         11.17        16.47
       80.168         12.02        15.72
       80.809         13.91        13.91
       81.658      None         None    


==> anc/SDn_DAMA10Sm_delchisq_7.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        4.487      None         None    
        4.549         409.8        409.8
        4.571         372.7        446.8
        4.613         333.7        451.3
        4.656         306.2        447.2
        4.699         284.4        439.9
        4.742         266.2        431.2
        4.786         250.6        421.8
        4.831         226.6        419.2
        4.875         207.7        413.2
        4.920         192.2        405.6
        4.966         179.2        397.0
        5.012         168.1        388.1
        5.058         158.4        379.0
        5.105         149.9        370.0
        5.152         142.3        361.1
        5.200         135.5        352.4
        5.248         129.4        344.0
        5.297         121.1        338.2
        5.346         114.0        332.0
        5.395         107.7        325.5
        5.445         102.1        318.9
        5.495         97.16        312.4
        5.546         92.70        305.8
        5.598         88.67        299.5
        5.649         85.00        293.2
        5.702         81.65        287.1
        5.754         78.57        281.2
        5.808         74.78        277.1
        5.861         71.38        272.7
        5.916         68.30        268.3
        5.970         65.50        263.9
        6.026         62.94        259.4
        6.081         60.59        255.0
        6.138         58.43        250.7
        6.194         56.43        246.4
        6.252         54.58        242.2
        6.310         52.85        238.1
        6.368         50.89        235.3
        6.427         49.09        232.4
        6.486         47.42        229.5
        6.546         45.87        226.5
        6.607         44.44        223.5
        6.668         43.09        220.5
        6.730         41.84        217.5
        6.792         40.66        214.5
        6.855         39.56        211.6
        6.918         38.52        208.6
        6.982         37.43        206.8
        7.047         36.40        204.8
        7.112         35.44        202.8
        7.178         34.54        200.8
        7.244         33.68        198.7
        7.311         32.87        196.6
        7.379         32.11        194.4
        7.447         31.38        192.3
        7.516         30.69        190.2
        7.586         30.03        188.0
        7.656         29.40        186.7
        7.727         28.79        185.3
        7.798         28.22        183.8
        7.870         27.67        182.3
        7.943         27.15        180.8
        8.017         26.64        179.2
        8.091         26.16        177.6
        8.166         25.70        176.0
        8.241         25.26        174.4
        8.318         24.83        172.7
        8.395         24.46        171.7
        8.472         24.10        170.6
        8.551         23.75        169.4
        8.630         23.42        168.3
        8.710         23.09        167.0
        8.790         22.78        165.8
        8.872         22.48        164.5
        8.954         22.19        163.2
        9.036         21.90        161.8
        9.120         21.63        160.5
        9.204         21.41        159.6
        9.290         21.20        158.6
        9.376         21.00        157.6
        9.462         20.80        156.6
        9.550         20.61        155.5
        9.638         20.43        154.4
        9.727         20.24        153.3
        9.817         20.06        152.2
        9.908         19.89        151.0
       10.000         19.72        149.8
       10.093         19.61        148.9
       10.186         19.50        148.0
       10.280         19.39        147.1
       10.375         19.29        146.1
       10.471         19.19        145.1
       10.568         19.09        144.1
       10.666         18.99        143.1
       10.765         18.90        142.0
       10.864         18.80        140.9
       10.965         18.71        139.8
       11.066         18.66        138.8
       11.169         18.62        137.9
       11.272         18.57        136.9
       11.376         18.53        135.9
       11.482         18.49        134.9
       11.588         18.45        133.9
       11.695         18.41        132.8
       11.803         18.37        131.8
       11.912         18.33        130.7
       12.023         18.29        129.6
       12.134         18.27        128.5
       12.246         18.24        127.5
       12.359         18.22        126.4
       12.474         18.20        125.3
       12.589         18.17        124.2
       12.706         18.15        123.1
       12.823         18.13        122.0
       12.942         18.11        120.9
       13.062         18.09        119.8
       13.183         18.07        118.6
       13.305         18.00        117.3
       13.428         17.93        116.0
       13.552         17.85        114.6
       13.677         17.79        113.3
       13.804         17.72        112.0
       13.932         17.65        110.6
       14.060         17.59        109.3
       14.191         17.52        108.0
       14.322         17.46        106.6
       14.454         17.40        105.3
       14.588         17.20        103.4
       14.723         17.00        101.4
       14.859         16.81        99.42
       14.997         16.63        97.42
       15.136         16.45        95.43
       15.276         16.28        93.45
       15.417         16.12        91.49
       15.560         15.96        89.54
       15.704         15.81        87.62
       15.849         15.66        85.73
       15.996         15.32        82.85
       16.144         14.99        80.03
       16.293         14.68        77.27
       16.444         14.39        74.60
       16.596         14.12        72.01
       16.749         13.86        69.52
       16.904         13.61        67.13
       17.061         13.38        64.83
       17.219         13.15        62.63
       17.378         12.94        60.52
       17.539         12.54        57.77
       17.701         12.17        55.18
       17.865         11.83        52.75
       18.030         11.51        50.48
       18.197         11.21        48.34
       18.365         10.92        46.35
       18.535         10.66        44.48
       18.707         10.40        42.73
       18.880         10.17        41.08
       19.055         9.941        39.54
       19.231         9.590        37.84
       19.409         9.265        36.26
       19.588         8.962        34.79
       19.770         8.681        33.42
       19.953         8.417        32.15
       20.137         8.171        30.96
       20.324         7.939        29.84
       20.512         7.721        28.80
       20.701         7.516        27.82
       20.893         7.321        26.90
       21.086         7.060        26.03
       21.281         6.817        25.21
       21.478         6.591        24.44
       21.677         6.380        23.71
       21.878         6.182        23.02
       22.080         5.997        22.37
       22.284         5.823        21.75
       22.491         5.660        21.16
       22.699         5.505        20.60
       22.909         5.359        20.07
       23.121         5.185        19.64
       23.335         5.023        19.22
       23.550         4.871        18.81
       23.768         4.728        18.43
       23.988         4.594        18.05
       24.210         4.467        17.69
       24.434         4.347        17.34
       24.660         4.234        17.00
       24.889         4.127        16.67
       25.119         4.025        16.36
       25.351         3.917        16.14
       25.586         3.814        15.93
       25.823         3.717        15.72
       26.062         3.625        15.51
       26.303         3.538        15.30
       26.546         3.455        15.10
       26.792         3.376        14.90
       27.040         3.301        14.71
       27.290         3.229        14.51
       27.542         3.160        14.33
       27.797         3.094        14.23
       28.054         3.032        14.12
       28.314         2.971        14.02
       28.576         2.914        13.92
       28.840         2.858        13.81
       29.107         2.805        13.70
       29.376         2.754        13.60
       29.648         2.705        13.49
       29.923         2.658        13.38
       30.200         2.612        13.28
       30.479         2.573        13.25
       30.761         2.536        13.22
       31.046         2.499        13.18
       31.333         2.464        13.14
       31.623         2.430        13.10
       31.915         2.397        13.06
       32.211         2.365        13.02
       32.509         2.333        12.97
       32.810         2.303        12.93
       33.113         2.274        12.88
       33.420         2.252        12.90
       33.729         2.231        12.91
       34.041         2.211        12.93
       34.356         2.191        12.94
       34.674         2.171        12.95
       34.995         2.152        12.95
       35.318         2.133        12.96
       35.645         2.115        12.96
       35.975         2.097        12.96
       36.308         2.079        12.96
       36.644         2.070        13.01
       36.983         2.060        13.07
       37.325         2.051        13.12
       37.670         2.042        13.17
       38.019         2.033        13.22
       38.371         2.024        13.26
       38.726         2.016        13.31
       39.084         2.007        13.35
       39.446         1.999        13.39
       39.811         1.990        13.43
       40.179         1.990        13.51
       40.551         1.989        13.60
       40.926         1.989        13.68
       41.305         1.988        13.77
       41.687         1.988        13.85
       42.073         1.988        13.93
       42.462         1.988        14.01
       42.855         1.987        14.09
       43.251         1.987        14.16
       43.652         1.987        14.24
       44.055         1.994        14.35
       44.463         2.001        14.47
       44.875         2.009        14.58
       45.290         2.016        14.70
       45.709         2.024        14.81
       46.132         2.031        14.92
       46.559         2.039        15.03
       46.989         2.047        15.14
       47.424         2.054        15.25
       47.863         2.062        15.35
       48.306         2.077        15.50
       48.753         2.092        15.64
       49.204         2.107        15.78
       49.659         2.122        15.92
       50.119         2.138        16.07
       50.582         2.154        16.21
       51.050         2.170        16.34
       51.523         2.186        16.48
       52.000         2.203        16.62
       52.481         2.220        16.75
       52.966         2.243        16.92
       53.456         2.266        17.08
       53.951         2.290        17.25
       54.450         2.315        17.41
       54.954         2.340        17.58
       55.463         2.365        17.74
       55.976         2.392        17.90
       56.494         2.418        18.06
       57.016         2.446        18.21
       57.544         2.474        18.37
       58.076         2.507        18.55
       58.614         2.542        18.73
       59.156         2.577        18.91
       59.704         2.613        19.08
       60.256         2.650        19.26
       60.814         2.688        19.43
       61.376         2.728        19.60
       61.944         2.769        19.76
       62.517         2.811        19.92
       63.096         2.855        20.08
       63.680         2.902        20.26
       64.269         2.951        20.44
       64.863         3.002        20.61
       65.464         3.054        20.78
       66.069         3.109        20.95
       66.681         3.166        21.10
       67.298         3.225        21.25
       67.920         3.287        21.40
       68.549         3.351        21.53
       69.183         3.418        21.65
       69.823         3.486        21.80
       70.469         3.558        21.94
       71.121         3.633        22.08
       71.779         3.711        22.20
       72.444         3.793        22.31
       73.114         3.880        22.41
       73.790         3.971        22.49
       74.473         4.066        22.56
       75.162         4.167        22.61
       75.858         4.274        22.64
       76.560         4.379        22.70
       77.268         4.490        22.75
       77.983         4.608        22.78
       78.705         4.733        22.79
       79.433         4.866        22.78
       80.168         5.008        22.74
       80.910         5.159        22.67
       81.658         5.322        22.57
       82.414         5.497        22.44
       83.176         5.687        22.27
       83.946         5.870        22.15
       84.723         6.069        22.00
       85.507         6.284        21.81
       86.298         6.520        21.59
       87.096         6.778        21.31
       87.902         7.065        20.98
       88.716         7.386        20.59
       89.536         7.751        20.12
       90.365         8.172        19.57
       91.201         8.671        18.90
       92.045         9.183        18.30
       92.897         9.816        17.55
       93.756         10.66        16.55
       94.624         12.14        14.90
       94.859         13.49        13.49
       96.383      None         None    


==> anc/SDn_DAMA10Sm_gof_0.9.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        8.472      None         None    
        8.624         95.84        95.84
        8.630         93.95        97.73
        8.710         88.11        102.0
        8.790         84.90        103.7
        8.872         82.39        104.6
        8.954         80.29        105.1
        9.036         78.45        105.3
        9.120         76.80        105.3
        9.204         75.43        105.6
        9.290         74.20        105.6
        9.376         73.09        105.5
        9.462         72.08        105.3
        9.550         71.14        105.0
        9.638         70.28        104.6
        9.727         69.49        104.1
        9.817         68.75        103.5
        9.908         68.06        102.8
       10.000         67.42        102.1
       10.093         67.05        101.5
       10.186         66.73        100.8
       10.280         66.45        100.0
       10.375         66.21        99.22
       10.471         66.01        98.32
       10.568         65.85        97.35
       10.666         65.73        96.32
       10.765         65.65        95.22
       10.864         65.61        94.06
       10.965         65.62        92.84
       11.066         65.95        91.55
       11.169         66.35        90.16
       11.272         66.85        88.64
       11.376         67.48        86.98
       11.482         68.29        85.12
       11.588         69.38        82.96
       11.695         71.04        80.20
       11.784         75.17        75.17
       11.912      None         None    
       43.251      None         None    
       43.862         8.173        8.173
       44.055         7.842        8.504
       44.463         7.653        8.816
       44.875         7.545        9.047
       45.290         7.469        9.244
       45.709         7.412        9.421
       46.132         7.369        9.584
       46.559         7.335        9.736
       46.989         7.310        9.878
       47.424         7.291        10.01
       47.863         7.278        10.14
       48.306         7.300        10.28
       48.753         7.326        10.41
       49.204         7.355        10.53
       49.659         7.389        10.66
       50.119         7.425        10.78
       50.582         7.465        10.89
       51.050         7.509        11.00
       51.523         7.557        11.11
       52.000         7.608        11.21
       52.481         7.663        11.31
       52.966         7.746        11.41
       53.456         7.834        11.52
       53.951         7.927        11.61
       54.450         8.026        11.70
       54.954         8.131        11.79
       55.463         8.242        11.86
       55.976         8.362        11.93
       56.494         8.491        11.98
       57.016         8.630        12.03
       57.544         8.781        12.06
       58.076         8.959        12.10
       58.614         9.156        12.11
       59.156         9.374        12.11
       59.704         9.623        12.07
       60.256         9.916        11.99
       60.814         10.29        11.83
       61.376         10.96        11.36
       61.414         11.17        11.17
       62.517      None         None    


==> anc/SDn_DAMA10Sm_gof_3.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        7.311      None         None    
        7.382         111.8        111.8
        7.447         101.8        121.9
        7.516         96.47        124.4
        7.586         92.37        125.7
        7.656         88.31        127.8
        7.727         84.94        129.1
        7.798         82.04        130.0
        7.870         79.47        130.5
        7.943         77.16        130.8
        8.017         75.05        130.8
        8.091         73.13        130.7
        8.166         71.34        130.4
        8.241         69.69        129.9
        8.318         68.14        129.4
        8.395         66.70        129.4
        8.472         65.35        129.3
        8.551         64.10        129.1
        8.630         62.92        128.8
        8.710         61.81        128.3
        8.790         60.76        127.8
        8.872         59.77        127.2
        8.954         58.82        126.5
        9.036         57.93        125.8
        9.120         57.07        125.0
        9.204         56.38        124.6
        9.290         55.73        124.1
        9.376         55.10        123.5
        9.462         54.51        122.9
        9.550         53.94        122.2
        9.638         53.39        121.5
        9.727         52.87        120.7
        9.817         52.37        119.9
        9.908         51.89        119.0
       10.000         51.43        118.1
       10.093         51.15        117.4
       10.186         50.88        116.7
       10.280         50.62        115.9
       10.375         50.38        115.0
       10.471         50.16        114.2
       10.568         49.94        113.3
       10.666         49.74        112.3
       10.765         49.55        111.3
       10.864         49.37        110.3
       10.965         49.20        109.3
       11.066         49.18        108.3
       11.169         49.18        107.3
       11.272         49.19        106.3
       11.376         49.20        105.3
       11.482         49.23        104.2
       11.588         49.28        103.1
       11.695         49.33        101.9
       11.803         49.40        100.7
       11.912         49.48        99.54
       12.023         49.57        98.31
       12.134         49.73        97.06
       12.246         49.90        95.79
       12.359         50.10        94.49
       12.474         50.31        93.17
       12.589         50.54        91.82
       12.706         50.79        90.44
       12.823         51.07        89.04
       12.942         51.38        87.60
       13.062         51.71        86.13
       13.183         52.09        84.62
       13.305         52.28        83.03
       13.428         52.52        81.39
       13.552         52.82        79.68
       13.677         53.18        77.92
       13.804         53.63        76.06
       13.932         54.19        74.10
       14.060         54.91        71.98
       14.191         55.89        69.61
       14.322         57.37        66.74
       14.440         61.44        61.44
       14.588      None         None    
       34.674      None         None    
       35.233         7.545        7.545
       35.318         7.234        7.855
       35.645         6.863        8.211
       35.975         6.634        8.422
       36.308         6.455        8.581
       36.644         6.318        8.764
       36.983         6.202        8.925
       37.325         6.100        9.070
       37.670         6.008        9.203
       38.019         5.925        9.325
       38.371         5.848        9.438
       38.726         5.778        9.544
       39.084         5.712        9.643
       39.446         5.651        9.735
       39.811         5.593        9.823
       40.179         5.560        9.943
       40.551         5.529        10.06
       40.926         5.501        10.17
       41.305         5.474        10.28
       41.687         5.450        10.39
       42.073         5.427        10.49
       42.462         5.405        10.59
       42.855         5.385        10.69
       43.251         5.366        10.78
       43.652         5.348        10.87
       44.055         5.353        10.99
       44.463         5.358        11.11
       44.875         5.364        11.23
       45.290         5.371        11.34
       45.709         5.380        11.45
       46.132         5.389        11.56
       46.559         5.398        11.67
       46.989         5.409        11.78
       47.424         5.421        11.88
       47.863         5.433        11.98
       48.306         5.465        12.11
       48.753         5.499        12.23
       49.204         5.533        12.36
       49.659         5.569        12.48
       50.119         5.605        12.60
       50.582         5.643        12.72
       51.050         5.683        12.83
       51.523         5.723        12.94
       52.000         5.766        13.05
       52.481         5.809        13.16
       52.966         5.870        13.29
       53.456         5.933        13.42
       53.951         5.998        13.54
       54.450         6.066        13.66
       54.954         6.135        13.78
       55.463         6.208        13.90
       55.976         6.283        14.01
       56.494         6.362        14.11
       57.016         6.443        14.22
       57.544         6.529        14.31
       58.076         6.628        14.43
       58.614         6.732        14.54
       59.156         6.840        14.64
       59.704         6.954        14.74
       60.256         7.073        14.84
       60.814         7.198        14.92
       61.376         7.330        15.00
       61.944         7.470        15.06
       62.517         7.618        15.12
       63.096         7.775        15.16
       63.680         7.944        15.22
       64.269         8.123        15.27
       64.863         8.316        15.30
       65.464         8.523        15.31
       66.069         8.747        15.31
       66.681         8.991        15.28
       67.298         9.261        15.22
       67.920         9.562        15.12
       68.549         9.904        14.97
       69.183         10.31        14.76
       69.823         10.75        14.54
       70.469         11.32        14.19
       71.121         12.27        13.44
       71.246         12.87        12.87
       72.444      None         None    


==> anc/SDn_DAMA10Sm_gof_5.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        5.754      None         None    
        5.835         172.1        172.1
        5.861         156.3        187.8
        5.916         142.0        194.7
        5.970         132.1        197.2
        6.026         124.3        198.0
        6.081         117.8        197.8
        6.138         112.1        197.0
        6.194         107.2        195.7
        6.252         102.7        194.0
        6.310         98.70        192.2
        6.368         93.91        192.3
        6.427         89.69        191.8
        6.486         85.92        191.0
        6.546         82.53        189.8
        6.607         79.46        188.5
        6.668         76.65        186.9
        6.730         74.07        185.3
        6.792         71.68        183.5
        6.855         69.48        181.6
        6.918         67.42        179.7
        6.982         65.19        179.0
        7.047         63.13        178.1
        7.112         61.23        177.0
        7.178         59.46        175.8
        7.244         57.81        174.5
        7.311         56.27        173.2
        7.379         54.82        171.7
        7.447         53.46        170.2
        7.516         52.17        168.7
        7.586         50.95        167.1
        7.656         49.75        166.3
        7.727         48.62        165.5
        7.798         47.55        164.5
        7.870         46.54        163.5
        7.943         45.58        162.4
        8.017         44.67        161.2
        8.091         43.80        160.0
        8.166         42.97        158.7
        8.241         42.18        157.4
        8.318         41.42        156.1
        8.395         40.75        155.4
        8.472         40.10        154.6
        8.551         39.48        153.7
        8.630         38.89        152.8
        8.710         38.32        151.8
        8.790         37.77        150.8
        8.872         37.24        149.7
        8.954         36.73        148.6
        9.036         36.24        147.5
        9.120         35.76        146.3
        9.204         35.39        145.6
        9.290         35.03        144.8
        9.376         34.68        144.0
        9.462         34.34        143.1
        9.550         34.01        142.1
        9.638         33.70        141.2
        9.727         33.39        140.2
        9.817         33.09        139.1
        9.908         32.80        138.1
       10.000         32.51        137.0
       10.093         32.33        136.2
       10.186         32.15        135.4
       10.280         31.98        134.5
       10.375         31.82        133.6
       10.471         31.66        132.7
       10.568         31.50        131.7
       10.666         31.34        130.7
       10.765         31.20        129.7
       10.864         31.05        128.6
       10.965         30.91        127.6
       11.066         30.85        126.6
       11.169         30.79        125.7
       11.272         30.74        124.8
       11.376         30.69        123.8
       11.482         30.64        122.8
       11.588         30.59        121.7
       11.695         30.55        120.7
       11.803         30.51        119.6
       11.912         30.47        118.5
       12.023         30.43        117.5
       12.134         30.42        116.4
       12.246         30.41        115.3
       12.359         30.41        114.2
       12.474         30.40        113.1
       12.589         30.40        112.0
       12.706         30.40        110.8
       12.823         30.40        109.7
       12.942         30.40        108.6
       13.062         30.41        107.4
       13.183         30.41        106.3
       13.305         30.32        105.0
       13.428         30.24        103.7
       13.552         30.16        102.3
       13.677         30.09        101.0
       13.804         30.01        99.68
       13.932         29.95        98.34
       14.060         29.88        97.01
       14.191         29.82        95.68
       14.322         29.76        94.35
       14.454         29.71        93.02
       14.588         29.40        91.17
       14.723         29.11        89.29
       14.859         28.84        87.39
       14.997         28.58        85.47
       15.136         28.34        83.55
       15.276         28.11        81.62
       15.417         27.90        79.71
       15.560         27.70        77.80
       15.704         27.51        75.92
       15.849         27.34        74.05
       15.996         26.82        71.35
       16.144         26.34        68.68
       16.293         25.90        66.05
       16.444         25.50        63.49
       16.596         25.14        61.00
       16.749         24.80        58.58
       16.904         24.50        56.24
       17.061         24.22        53.98
       17.219         23.97        51.81
       17.378         23.75        49.71
       17.539         23.18        47.13
       17.701         22.66        44.69
       17.865         22.20        42.37
       18.030         21.80        40.19
       18.197         21.43        38.12
       18.365         21.11        36.16
       18.535         20.84        34.29
       18.707         20.62        32.51
       18.880         20.45        30.80
       19.055         20.34        29.15
       19.231         19.82        27.62
       19.409         19.36        26.16
       19.588         18.98        24.78
       19.770         18.67        23.44
       19.953         18.46        22.11
       20.137         18.41        20.71
       20.277         19.05        19.05
       20.512      None         None    
       22.699      None         None    
       23.015         12.41        12.41
       23.121         11.71        13.11
       23.335         10.96        13.28
       23.550         10.41        13.28
       23.768         9.947        13.21
       23.988         9.546        13.10
       24.210         9.189        12.96
       24.434         8.867        12.82
       24.660         8.572        12.66
       24.889         8.301        12.50
       25.119         8.051        12.33
       25.351         7.737        12.32
       25.586         7.456        12.29
       25.823         7.202        12.23
       26.062         6.970        12.16
       26.303         6.755        12.09
       26.546         6.557        12.00
       26.792         6.372        11.91
       27.040         6.199        11.81
       27.290         6.037        11.71
       27.542         5.884        11.60
       27.797         5.725        11.60
       28.054         5.576        11.58
       28.314         5.436        11.56
       28.576         5.305        11.52
       28.840         5.182        11.49
       29.107         5.065        11.44
       29.376         4.955        11.40
       29.648         4.850        11.35
       29.923         4.750        11.29
       30.200         4.655        11.23
       30.479         4.568        11.25
       30.761         4.485        11.27
       31.046         4.406        11.27
       31.333         4.331        11.28
       31.623         4.258        11.27
       31.915         4.189        11.27
       32.211         4.122        11.26
       32.509         4.058        11.25
       32.810         3.997        11.23
       33.113         3.937        11.21
       33.420         3.890        11.26
       33.729         3.845        11.30
       34.041         3.802        11.34
       34.356         3.759        11.37
       34.674         3.718        11.40
       34.995         3.679        11.43
       35.318         3.640        11.45
       35.645         3.603        11.47
       35.975         3.566        11.49
       36.308         3.531        11.51
       36.644         3.509        11.57
       36.983         3.488        11.64
       37.325         3.467        11.70
       37.670         3.447        11.76
       38.019         3.427        11.82
       38.371         3.408        11.88
       38.726         3.389        11.93
       39.084         3.371        11.98
       39.446         3.353        12.03
       39.811         3.335        12.08
       40.179         3.331        12.17
       40.551         3.327        12.26
       40.926         3.323        12.35
       41.305         3.319        12.44
       41.687         3.316        12.52
       42.073         3.312        12.61
       42.462         3.309        12.69
       42.855         3.306        12.77
       43.251         3.304        12.85
       43.652         3.301        12.92
       44.055         3.311        13.04
       44.463         3.321        13.15
       44.875         3.331        13.26
       45.290         3.341        13.37
       45.709         3.352        13.48
       46.132         3.363        13.59
       46.559         3.374        13.70
       46.989         3.385        13.80
       47.424         3.397        13.91
       47.863         3.409        14.01
       48.306         3.432        14.14
       48.753         3.456        14.28
       49.204         3.480        14.41
       49.659         3.504        14.54
       50.119         3.529        14.67
       50.582         3.555        14.80
       51.050         3.581        14.93
       51.523         3.608        15.06
       52.000         3.635        15.18
       52.481         3.663        15.31
       52.966         3.701        15.46
       53.456         3.740        15.61
       53.951         3.780        15.76
       54.450         3.821        15.91
       54.954         3.863        16.05
       55.463         3.906        16.20
       55.976         3.950        16.34
       56.494         3.996        16.48
       57.016         4.043        16.62
       57.544         4.091        16.75
       58.076         4.148        16.91
       58.614         4.206        17.06
       59.156         4.267        17.22
       59.704         4.329        17.37
       60.256         4.394        17.52
       60.814         4.461        17.66
       61.376         4.530        17.80
       61.944         4.602        17.93
       62.517         4.677        18.06
       63.096         4.755        18.18
       63.680         4.839        18.32
       64.269         4.926        18.46
       64.863         5.017        18.60
       65.464         5.112        18.72
       66.069         5.211        18.84
       66.681         5.315        18.95
       67.298         5.424        19.05
       67.920         5.539        19.14
       68.549         5.660        19.22
       69.183         5.787        19.28
       69.823         5.917        19.37
       70.469         6.054        19.45
       71.121         6.198        19.51
       71.779         6.352        19.56
       72.444         6.515        19.59
       73.114         6.689        19.60
       73.790         6.875        19.59
       74.473         7.075        19.55
       75.162         7.291        19.48
       75.858         7.525        19.39
       76.560         7.758        19.32
       77.268         8.011        19.23
       77.983         8.287        19.10
       78.705         8.592        18.93
       79.433         8.932        18.71
       80.168         9.317        18.43
       80.910         9.761        18.07
       81.658         10.29        17.60
       82.414         10.95        16.99
       83.176         11.88        16.08
       83.946         13.54        14.48
       83.985         14.01        14.01
       85.507      None         None    


==> anc/SDn_DAMA10Sm_gof_7.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        3.945      None         None    
        3.998         855.9        855.9
        4.018         744.9        967.0
        4.055         634.5        964.3
        4.093         561.0        938.8
        4.130         505.5        906.8
        4.169         461.4        873.4
        4.207         425.1        840.3
        4.246         394.6        808.5
        4.285         368.5        778.4
        4.325         345.9        750.0
        4.365         326.2        723.3
        4.406         293.2        700.9
        4.446         266.9        677.1
        4.487         245.3        653.3
        4.529         227.2        630.1
        4.571         211.7        607.8
        4.613         198.4        586.7
        4.656         186.7        566.7
        4.699         176.5        547.8
        4.742         167.3        530.0
        4.786         159.2        513.3
        4.831         147.2        498.6
        4.875         137.1        483.9
        4.920         128.3        469.5
        4.966         120.7        455.6
        5.012         114.0        442.2
        5.058         108.0        429.3
        5.105         102.7        417.1
        5.152         97.92        405.5
        5.200         93.59        394.4
        5.248         89.64        383.8
        5.297         84.45        374.9
        5.346         79.86        366.1
        5.395         75.78        357.4
        5.445         72.13        348.9
        5.495         68.84        340.7
        5.546         65.85        332.7
        5.598         63.13        325.0
        5.649         60.64        317.6
        5.702         58.36        310.4
        5.754         56.25        303.6
        5.808         53.70        298.1
        5.861         51.39        292.7
        5.916         49.28        287.3
        5.970         47.36        282.0
        6.026         45.59        276.8
        6.081         43.96        271.7
        6.138         42.44        266.7
        6.194         41.04        261.8
        6.252         39.74        257.0
        6.310         38.52        252.4
        6.368         37.15        249.0
        6.427         35.89        245.6
        6.486         34.72        242.2
        6.546         33.63        238.7
        6.607         32.61        235.3
        6.668         31.66        231.9
        6.730         30.76        228.6
        6.792         29.92        225.2
        6.855         29.13        222.0
        6.918         28.38        218.8
        6.982         27.61        216.6
        7.047         26.88        214.4
        7.112         26.19        212.1
        7.178         25.54        209.8
        7.244         24.93        207.4
        7.311         24.35        205.1
        7.379         23.79        202.7
        7.447         23.27        200.4
        7.516         22.77        198.1
        7.586         22.29        195.8
        7.656         21.83        194.3
        7.727         21.40        192.7
        7.798         20.98        191.1
        7.870         20.58        189.4
        7.943         20.20        187.7
        8.017         19.83        186.0
        8.091         19.48        184.3
        8.166         19.15        182.6
        8.241         18.82        180.8
        8.318         18.51        179.0
        8.395         18.24        177.9
        8.472         17.98        176.7
        8.551         17.72        175.5
        8.630         17.48        174.2
        8.710         17.24        172.9
        8.790         17.01        171.5
        8.872         16.79        170.2
        8.954         16.57        168.8
        9.036         16.36        167.4
        9.120         16.16        165.9
        9.204         16.00        165.0
        9.290         15.85        164.0
        9.376         15.70        162.9
        9.462         15.56        161.9
        9.550         15.41        160.7
        9.638         15.27        159.6
        9.727         15.14        158.4
        9.817         15.00        157.2
        9.908         14.88        156.0
       10.000         14.75        154.8
       10.093         14.67        153.9
       10.186         14.58        153.0
       10.280         14.50        152.0
       10.375         14.43        151.0
       10.471         14.35        150.0
       10.568         14.27        148.9
       10.666         14.20        147.8
       10.765         14.13        146.7
       10.864         14.05        145.6
       10.965         13.98        144.5
       11.066         13.95        143.6
       11.169         13.91        142.6
       11.272         13.88        141.6
       11.376         13.84        140.6
       11.482         13.81        139.6
       11.588         13.77        138.6
       11.695         13.74        137.5
       11.803         13.71        136.4
       11.912         13.68        135.3
       12.023         13.64        134.2
       12.134         13.62        133.2
       12.246         13.60        132.1
       12.359         13.58        131.0
       12.474         13.56        129.9
       12.589         13.54        128.8
       12.706         13.52        127.7
       12.823         13.50        126.6
       12.942         13.48        125.5
       13.062         13.46        124.4
       13.183         13.44        123.3
       13.305         13.38        121.9
       13.428         13.32        120.6
       13.552         13.27        119.2
       13.677         13.21        117.9
       13.804         13.16        116.5
       13.932         13.10        115.2
       14.060         13.05        113.8
       14.191         13.00        112.5
       14.322         12.94        111.2
       14.454         12.89        109.8
       14.588         12.74        107.8
       14.723         12.59        105.8
       14.859         12.44        103.8
       14.997         12.30        101.7
       15.136         12.17        99.72
       15.276         12.04        97.70
       15.417         11.91        95.70
       15.560         11.78        93.72
       15.704         11.66        91.77
       15.849         11.55        89.84
       15.996         11.29        86.88
       16.144         11.04        83.98
       16.293         10.80        81.15
       16.444         10.58        78.41
       16.596         10.37        75.76
       16.749         10.17        73.21
       16.904         9.978        70.76
       17.061         9.795        68.41
       17.219         9.620        66.16
       17.378         9.452        64.01
       17.539         9.153        61.15
       17.701         8.875        58.48
       17.865         8.616        55.96
       18.030         8.372        53.61
       18.197         8.144        51.41
       18.365         7.929        49.34
       18.535         7.726        47.41
       18.707         7.534        45.60
       18.880         7.352        43.90
       19.055         7.180        42.30
       19.231         6.922        40.51
       19.409         6.683        38.84
       19.588         6.461        37.29
       19.770         6.254        35.85
       19.953         6.060        34.51
       20.137         5.878        33.25
       20.324         5.708        32.07
       20.512         5.548        30.97
       20.701         5.396        29.94
       20.893         5.254        28.97
       21.086         5.067        28.03
       21.281         4.894        27.14
       21.478         4.733        26.30
       21.677         4.582        25.51
       21.878         4.441        24.76
       22.080         4.309        24.05
       22.284         4.184        23.38
       22.491         4.067        22.75
       22.699         3.957        22.15
       22.909         3.852        21.58
       23.121         3.730        21.09
       23.335         3.617        20.62
       23.550         3.510        20.18
       23.768         3.409        19.74
       23.988         3.315        19.33
       24.210         3.225        18.93
       24.434         3.141        18.54
       24.660         3.060        18.17
       24.889         2.984        17.82
       25.119         2.912        17.47
       25.351         2.837        17.22
       25.586         2.765        16.98
       25.823         2.697        16.74
       26.062         2.633        16.50
       26.303         2.571        16.27
       26.546         2.513        16.04
       26.792         2.457        15.82
       27.040         2.404        15.60
       27.290         2.353        15.39
       27.542         2.304        15.18
       27.797         2.258        15.06
       28.054         2.214        14.94
       28.314         2.172        14.82
       28.576         2.132        14.70
       28.840         2.093        14.58
       29.107         2.055        14.45
       29.376         2.019        14.33
       29.648         1.984        14.21
       29.923         1.951        14.09
       30.200         1.918        13.97
       30.479         1.891        13.93
       30.761         1.865        13.89
       31.046         1.839        13.84
       31.333         1.814        13.79
       31.623         1.790        13.74
       31.915         1.767        13.69
       32.211         1.744        13.64
       32.509         1.722        13.58
       32.810         1.700        13.53
       33.113         1.679        13.47
       33.420         1.665        13.48
       33.729         1.650        13.49
       34.041         1.636        13.50
       34.356         1.622        13.51
       34.674         1.608        13.51
       34.995         1.594        13.51
       35.318         1.581        13.51
       35.645         1.568        13.51
       35.975         1.555        13.50
       36.308         1.543        13.49
       36.644         1.536        13.55
       36.983         1.530        13.60
       37.325         1.524        13.65
       37.670         1.517        13.69
       38.019         1.511        13.74
       38.371         1.505        13.78
       38.726         1.499        13.82
       39.084         1.493        13.86
       39.446         1.488        13.90
       39.811         1.482        13.93
       40.179         1.482        14.02
       40.551         1.482        14.11
       40.926         1.482        14.19
       41.305         1.482        14.27
       41.687         1.482        14.36
       42.073         1.482        14.44
       42.462         1.482        14.51
       42.855         1.483        14.59
       43.251         1.483        14.67
       43.652         1.483        14.74
       44.055         1.488        14.86
       44.463         1.494        14.98
       44.875         1.500        15.09
       45.290         1.506        15.21
       45.709         1.511        15.32
       46.132         1.517        15.44
       46.559         1.523        15.55
       46.989         1.529        15.66
       47.424         1.535        15.77
       47.863         1.541        15.88
       48.306         1.552        16.02
       48.753         1.564        16.17
       49.204         1.575        16.32
       49.659         1.587        16.46
       50.119         1.598        16.61
       50.582         1.610        16.75
       51.050         1.622        16.89
       51.523         1.635        17.03
       52.000         1.647        17.17
       52.481         1.660        17.31
       52.966         1.677        17.48
       53.456         1.694        17.66
       53.951         1.712        17.83
       54.450         1.731        18.00
       54.954         1.749        18.17
       55.463         1.768        18.34
       55.976         1.788        18.50
       56.494         1.808        18.67
       57.016         1.828        18.83
       57.544         1.849        18.99
       58.076         1.874        19.18
       58.614         1.899        19.37
       59.156         1.925        19.56
       59.704         1.951        19.75
       60.256         1.979        19.93
       60.814         2.007        20.11
       61.376         2.036        20.29
       61.944         2.066        20.47
       62.517         2.097        20.64
       63.096         2.129        20.80
       63.680         2.164        21.00
       64.269         2.199        21.19
       64.863         2.237        21.38
       65.464         2.275        21.56
       66.069         2.315        21.74
       66.681         2.356        21.91
       67.298         2.399        22.08
       67.920         2.443        22.24
       68.549         2.490        22.39
       69.183         2.538        22.53
       69.823         2.587        22.70
       70.469         2.639        22.86
       71.121         2.693        23.02
       71.779         2.749        23.16
       72.444         2.807        23.30
       73.114         2.869        23.42
       73.790         2.933        23.53
       74.473         3.000        23.63
       75.162         3.071        23.70
       75.858         3.146        23.77
       76.560         3.219        23.86
       77.268         3.297        23.94
       77.983         3.378        24.01
       78.705         3.464        24.06
       79.433         3.555        24.09
       80.168         3.652        24.09
       80.910         3.754        24.07
       81.658         3.863        24.03
       82.414         3.979        23.96
       83.176         4.102        23.85
       83.946         4.222        23.80
       84.723         4.350        23.72
       85.507         4.486        23.61
       86.298         4.633        23.47
       87.096         4.791        23.30
       87.902         4.962        23.08
       88.716         5.148        22.83
       89.536         5.351        22.52
       90.365         5.575        22.17
       91.201         5.823        21.75
       92.045         6.062        21.42
       92.897         6.327        21.03
       93.756         6.623        20.59
       94.624         6.959        20.07
       95.499         7.346        19.47
       96.383         7.803        18.77
       97.275         8.358        17.94
       98.175         9.075        16.90
       99.083         10.12        15.50
       99.862         12.64        12.64
      100.925      None         None    


==> anc/SDp_DAMA10Sm_delchisq_0.9.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        8.472      None         None    
        8.624        0.6745       0.6745
        8.630        0.6608       0.6881
        8.710        0.6189       0.7203
        8.790        0.5961       0.7332
        8.872        0.5783       0.7409
        8.954        0.5634       0.7456
        9.036        0.5504       0.7483
        9.120        0.5387       0.7496
        9.204        0.5290       0.7529
        9.290        0.5202       0.7549
        9.376        0.5123       0.7558
        9.462        0.5051       0.7558
        9.550        0.4984       0.7550
        9.638        0.4922       0.7534
        9.727        0.4864       0.7513
        9.817        0.4811       0.7485
        9.908        0.4760       0.7452
       10.000        0.4713       0.7415
       10.093        0.4684       0.7393
       10.186        0.4658       0.7366
       10.280        0.4635       0.7333
       10.375        0.4614       0.7295
       10.471        0.4595       0.7252
       10.568        0.4579       0.7205
       10.666        0.4564       0.7153
       10.765        0.4552       0.7097
       10.864        0.4542       0.7037
       10.965        0.4534       0.6973
       11.066        0.4545       0.6919
       11.169        0.4559       0.6860
       11.272        0.4576       0.6795
       11.376        0.4597       0.6724
       11.482        0.4622       0.6646
       11.588        0.4651       0.6562
       11.695        0.4685       0.6471
       11.803        0.4726       0.6370
       11.912        0.4775       0.6259
       12.023        0.4837       0.6135
       12.134        0.4935       0.6000
       12.246        0.5072       0.5822
       12.354        0.5427       0.5427
       12.474      None         None    


==> anc/SDp_DAMA10Sm_delchisq_3.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        7.586      None         None    
        7.701        0.7466       0.7466
        7.727        0.7030       0.7901
        7.798        0.6574       0.8226
        7.870        0.6274       0.8393
        7.943        0.6036       0.8497
        8.017        0.5834       0.8564
        8.091        0.5656       0.8606
        8.166        0.5498       0.8628
        8.241        0.5354       0.8636
        8.318        0.5222       0.8632
        8.395        0.5099       0.8669
        8.472        0.4986       0.8691
        8.551        0.4882       0.8702
        8.630        0.4786       0.8704
        8.710        0.4696       0.8696
        8.790        0.4612       0.8681
        8.872        0.4532       0.8660
        8.954        0.4458       0.8633
        9.036        0.4387       0.8600
        9.120        0.4320       0.8563
        9.204        0.4265       0.8554
        9.290        0.4214       0.8538
        9.376        0.4165       0.8517
        9.462        0.4119       0.8490
        9.550        0.4075       0.8459
        9.638        0.4033       0.8424
        9.727        0.3993       0.8384
        9.817        0.3954       0.8341
        9.908        0.3918       0.8295
       10.000        0.3882       0.8246
       10.093        0.3861       0.8217
       10.186        0.3841       0.8183
       10.280        0.3822       0.8146
       10.375        0.3804       0.8104
       10.471        0.3787       0.8060
       10.568        0.3772       0.8011
       10.666        0.3757       0.7960
       10.765        0.3743       0.7906
       10.864        0.3730       0.7849
       10.965        0.3718       0.7789
       11.066        0.3720       0.7745
       11.169        0.3722       0.7697
       11.272        0.3726       0.7646
       11.376        0.3730       0.7591
       11.482        0.3735       0.7533
       11.588        0.3742       0.7471
       11.695        0.3749       0.7406
       11.803        0.3758       0.7338
       11.912        0.3768       0.7267
       12.023        0.3779       0.7193
       12.134        0.3803       0.7131
       12.246        0.3828       0.7066
       12.359        0.3856       0.6996
       12.474        0.3885       0.6922
       12.589        0.3917       0.6843
       12.706        0.3952       0.6760
       12.823        0.3990       0.6671
       12.942        0.4031       0.6577
       13.062        0.4077       0.6477
       13.183        0.4127       0.6369
       13.305        0.4190       0.6272
       13.428        0.4261       0.6166
       13.552        0.4343       0.6046
       13.677        0.4440       0.5909
       13.804        0.4561       0.5746
       13.932        0.4733       0.5531
       14.037        0.5114       0.5114
       14.191      None         None    


==> anc/SDp_DAMA10Sm_delchisq_5.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        6.194      None         None    
        6.302         1.003        1.003
        6.310        0.9682        1.039
        6.368        0.8568        1.118
        6.427        0.7969        1.147
        6.486        0.7513        1.161
        6.546        0.7137        1.169
        6.607        0.6814        1.171
        6.668        0.6531        1.170
        6.730        0.6278        1.167
        6.792        0.6050        1.161
        6.855        0.5843        1.155
        6.918        0.5653        1.147
        6.982        0.5444        1.148
        7.047        0.5255        1.148
        7.112        0.5083        1.145
        7.178        0.4924        1.141
        7.244        0.4778        1.136
        7.311        0.4643        1.130
        7.379        0.4517        1.124
        7.447        0.4399        1.116
        7.516        0.4288        1.109
        7.586        0.4184        1.100
        7.656        0.4081        1.098
        7.727        0.3984        1.095
        7.798        0.3893        1.091
        7.870        0.3808        1.086
        7.943        0.3727        1.081
        8.017        0.3650        1.075
        8.091        0.3577        1.069
        8.166        0.3508        1.062
        8.241        0.3442        1.055
        8.318        0.3379        1.048
        8.395        0.3323        1.044
        8.472        0.3269        1.041
        8.551        0.3218        1.037
        8.630        0.3169        1.032
        8.710        0.3122        1.027
        8.790        0.3077        1.022
        8.872        0.3034        1.016
        8.954        0.2992        1.010
        9.036        0.2952        1.003
        9.120        0.2913       0.9970
        9.204        0.2883       0.9936
        9.290        0.2854       0.9898
        9.376        0.2826       0.9856
        9.462        0.2799       0.9810
        9.550        0.2773       0.9761
        9.638        0.2747       0.9709
        9.727        0.2723       0.9654
        9.817        0.2699       0.9597
        9.908        0.2675       0.9537
       10.000        0.2653       0.9475
       10.093        0.2639       0.9438
       10.186        0.2626       0.9398
       10.280        0.2613       0.9354
       10.375        0.2601       0.9308
       10.471        0.2589       0.9258
       10.568        0.2577       0.9206
       10.666        0.2566       0.9151
       10.765        0.2555       0.9094
       10.864        0.2545       0.9034
       10.965        0.2534       0.8973
       11.066        0.2533       0.8932
       11.169        0.2531       0.8888
       11.272        0.2530       0.8842
       11.376        0.2529       0.8792
       11.482        0.2528       0.8740
       11.588        0.2527       0.8686
       11.695        0.2527       0.8629
       11.803        0.2527       0.8569
       11.912        0.2527       0.8508
       12.023        0.2528       0.8444
       12.134        0.2535       0.8399
       12.246        0.2544       0.8351
       12.359        0.2552       0.8300
       12.474        0.2561       0.8247
       12.589        0.2570       0.8191
       12.706        0.2579       0.8132
       12.823        0.2589       0.8072
       12.942        0.2599       0.8009
       13.062        0.2610       0.7943
       13.183        0.2621       0.7876
       13.305        0.2637       0.7826
       13.428        0.2654       0.7773
       13.552        0.2672       0.7718
       13.677        0.2690       0.7660
       13.804        0.2708       0.7599
       13.932        0.2727       0.7537
       14.060        0.2747       0.7471
       14.191        0.2768       0.7404
       14.322        0.2789       0.7334
       14.454        0.2812       0.7261
       14.588        0.2835       0.7207
       14.723        0.2860       0.7151
       14.859        0.2885       0.7093
       14.997        0.2911       0.7032
       15.136        0.2939       0.6968
       15.276        0.2967       0.6902
       15.417        0.2997       0.6833
       15.560        0.3028       0.6761
       15.704        0.3061       0.6686
       15.849        0.3095       0.6609
       15.996        0.3123       0.6556
       16.144        0.3152       0.6501
       16.293        0.3182       0.6444
       16.444        0.3214       0.6383
       16.596        0.3247       0.6320
       16.749        0.3282       0.6253
       16.904        0.3319       0.6183
       17.061        0.3359       0.6110
       17.219        0.3401       0.6032
       17.378        0.3446       0.5951
       17.539        0.3471       0.5907
       17.701        0.3496       0.5860
       17.865        0.3524       0.5810
       18.030        0.3553       0.5757
       18.197        0.3585       0.5700
       18.365        0.3620       0.5639
       18.535        0.3657       0.5573
       18.707        0.3698       0.5503
       18.880        0.3743       0.5427
       19.055        0.3794       0.5345
       19.231        0.3799       0.5321
       19.409        0.3806       0.5294
       19.588        0.3815       0.5263
       19.770        0.3827       0.5228
       19.953        0.3841       0.5189
       20.137        0.3858       0.5146
       20.324        0.3878       0.5097
       20.512        0.3903       0.5044
       20.701        0.3932       0.4984
       20.893        0.3967       0.4916
       21.086        0.3930       0.4931
       21.281        0.3898       0.4939
       21.478        0.3870       0.4941
       21.677        0.3846       0.4938
       21.878        0.3825       0.4930
       22.080        0.3807       0.4917
       22.284        0.3791       0.4901
       22.491        0.3779       0.4880
       22.699        0.3768       0.4855
       22.909        0.3761       0.4827
       23.121        0.3705       0.4856
       23.335        0.3655       0.4877
       23.550        0.3611       0.4893
       23.768        0.3570       0.4903
       23.988        0.3532       0.4908
       24.210        0.3498       0.4910
       24.434        0.3466       0.4907
       24.660        0.3436       0.4902
       24.889        0.3408       0.4893
       25.119        0.3382       0.4882
       25.351        0.3336       0.4902
       25.586        0.3294       0.4918
       25.823        0.3254       0.4931
       26.062        0.3217       0.4941
       26.303        0.3181       0.4948
       26.546        0.3148       0.4952
       26.792        0.3116       0.4954
       27.040        0.3086       0.4953
       27.290        0.3057       0.4951
       27.542        0.3029       0.4946
       27.797        0.2996       0.4963
       28.054        0.2965       0.4978
       28.314        0.2935       0.4991
       28.576        0.2906       0.5002
       28.840        0.2879       0.5011
       29.107        0.2852       0.5019
       29.376        0.2826       0.5026
       29.648        0.2801       0.5031
       29.923        0.2777       0.5035
       30.200        0.2754       0.5038
       30.479        0.2733       0.5056
       30.761        0.2713       0.5074
       31.046        0.2694       0.5091
       31.333        0.2675       0.5107
       31.623        0.2656       0.5122
       31.915        0.2638       0.5136
       32.211        0.2621       0.5149
       32.509        0.2604       0.5162
       32.810        0.2587       0.5174
       33.113        0.2571       0.5185
       33.420        0.2561       0.5209
       33.729        0.2551       0.5232
       34.041        0.2541       0.5254
       34.356        0.2532       0.5277
       34.674        0.2523       0.5298
       34.995        0.2514       0.5320
       35.318        0.2505       0.5341
       35.645        0.2496       0.5362
       35.975        0.2488       0.5382
       36.308        0.2480       0.5402
       36.644        0.2479       0.5431
       36.983        0.2479       0.5460
       37.325        0.2479       0.5489
       37.670        0.2480       0.5518
       38.019        0.2480       0.5546
       38.371        0.2480       0.5575
       38.726        0.2480       0.5603
       39.084        0.2481       0.5631
       39.446        0.2481       0.5659
       39.811        0.2482       0.5687
       40.179        0.2491       0.5720
       40.551        0.2501       0.5754
       40.926        0.2511       0.5787
       41.305        0.2521       0.5821
       41.687        0.2531       0.5854
       42.073        0.2541       0.5887
       42.462        0.2552       0.5920
       42.855        0.2562       0.5953
       43.251        0.2573       0.5986
       43.652        0.2584       0.6018
       44.055        0.2605       0.6053
       44.463        0.2626       0.6088
       44.875        0.2647       0.6122
       45.290        0.2669       0.6156
       45.709        0.2691       0.6189
       46.132        0.2714       0.6222
       46.559        0.2737       0.6255
       46.989        0.2761       0.6287
       47.424        0.2785       0.6318
       47.863        0.2810       0.6349
       48.306        0.2845       0.6378
       48.753        0.2880       0.6406
       49.204        0.2917       0.6433
       49.659        0.2956       0.6459
       50.119        0.2995       0.6483
       50.582        0.3036       0.6506
       51.050        0.3079       0.6526
       51.523        0.3123       0.6545
       52.000        0.3169       0.6562
       52.481        0.3217       0.6576
       52.966        0.3275       0.6585
       53.456        0.3336       0.6590
       53.951        0.3401       0.6591
       54.450        0.3470       0.6588
       54.954        0.3542       0.6580
       55.463        0.3620       0.6567
       55.976        0.3703       0.6546
       56.494        0.3792       0.6519
       57.016        0.3889       0.6482
       57.544        0.3995       0.6435
       58.076        0.4120       0.6372
       58.614        0.4262       0.6290
       59.156        0.4428       0.6182
       59.704        0.4634       0.6033
       60.256        0.4928       0.5794
       60.581        0.5377       0.5377
       61.376      None         None    


==> anc/SDp_DAMA10Sm_delchisq_7.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        4.487      None         None    
        4.566         2.794        2.794
        4.571         2.681        2.906
        4.613         2.340        3.015
        4.656         2.137        3.003
        4.699         1.980        2.962
        4.742         1.851        2.909
        4.786         1.742        2.850
        4.831         1.573        2.838
        4.875         1.442        2.801
        4.920         1.334        2.752
        4.966         1.244        2.696
        5.012         1.167        2.637
        5.058         1.100        2.577
        5.105         1.041        2.517
        5.152        0.9883        2.458
        5.200        0.9414        2.400
        5.248        0.8992        2.344
        5.297        0.8421        2.306
        5.346        0.7926        2.264
        5.395        0.7493        2.221
        5.445        0.7109        2.178
        5.495        0.6766        2.134
        5.546        0.6457        2.090
        5.598        0.6178        2.047
        5.649        0.5924        2.005
        5.702        0.5692        1.965
        5.754        0.5479        1.925
        5.808        0.5218        1.897
        5.861        0.4984        1.869
        5.916        0.4771        1.839
        5.970        0.4578        1.810
        6.026        0.4401        1.780
        6.081        0.4239        1.750
        6.138        0.4089        1.721
        6.194        0.3950        1.692
        6.252        0.3822        1.664
        6.310        0.3702        1.637
        6.368        0.3567        1.618
        6.427        0.3442        1.599
        6.486        0.3327        1.580
        6.546        0.3220        1.560
        6.607        0.3121        1.540
        6.668        0.3028        1.520
        6.730        0.2941        1.500
        6.792        0.2859        1.480
        6.855        0.2783        1.461
        6.918        0.2710        1.441
        6.982        0.2635        1.429
        7.047        0.2565        1.417
        7.112        0.2498        1.403
        7.178        0.2436        1.390
        7.244        0.2377        1.376
        7.311        0.2321        1.363
        7.379        0.2267        1.349
        7.447        0.2217        1.335
        7.516        0.2169        1.320
        7.586        0.2123        1.306
        7.656        0.2080        1.298
        7.727        0.2038        1.289
        7.798        0.1998        1.280
        7.870        0.1961        1.271
        7.943        0.1924        1.261
        8.017        0.1890        1.251
        8.091        0.1856        1.241
        8.166        0.1824        1.230
        8.241        0.1793        1.220
        8.318        0.1764        1.209
        8.395        0.1738        1.203
        8.472        0.1714        1.196
        8.551        0.1690        1.189
        8.630        0.1667        1.182
        8.710        0.1644        1.175
        8.790        0.1623        1.167
        8.872        0.1602        1.159
        8.954        0.1582        1.151
        9.036        0.1562        1.142
        9.120        0.1543        1.134
        9.204        0.1529        1.129
        9.290        0.1515        1.124
        9.376        0.1501        1.118
        9.462        0.1487        1.112
        9.550        0.1474        1.106
        9.638        0.1462        1.099
        9.727        0.1449        1.093
        9.817        0.1437        1.086
        9.908        0.1425        1.079
       10.000        0.1413        1.071
       10.093        0.1406        1.067
       10.186        0.1400        1.062
       10.280        0.1393        1.057
       10.375        0.1386        1.052
       10.471        0.1380        1.047
       10.568        0.1373        1.041
       10.666        0.1367        1.035
       10.765        0.1361        1.029
       10.864        0.1355        1.022
       10.965        0.1349        1.016
       11.066        0.1347        1.012
       11.169        0.1345        1.007
       11.272        0.1344        1.003
       11.376        0.1342       0.9978
       11.482        0.1341       0.9927
       11.588        0.1339       0.9873
       11.695        0.1338       0.9817
       11.803        0.1337       0.9759
       11.912        0.1336       0.9699
       12.023        0.1334       0.9637
       12.134        0.1337       0.9597
       12.246        0.1339       0.9555
       12.359        0.1342       0.9510
       12.474        0.1345       0.9463
       12.589        0.1347       0.9413
       12.706        0.1350       0.9362
       12.823        0.1353       0.9308
       12.942        0.1356       0.9253
       13.062        0.1358       0.9195
       13.183        0.1361       0.9135
       13.305        0.1367       0.9096
       13.428        0.1373       0.9054
       13.552        0.1379       0.9010
       13.677        0.1385       0.8965
       13.804        0.1391       0.8917
       13.932        0.1397       0.8867
       14.060        0.1403       0.8816
       14.191        0.1409       0.8763
       14.322        0.1415       0.8708
       14.454        0.1422       0.8651
       14.588        0.1429       0.8613
       14.723        0.1437       0.8574
       14.859        0.1445       0.8533
       14.997        0.1453       0.8490
       15.136        0.1461       0.8446
       15.276        0.1469       0.8400
       15.417        0.1477       0.8353
       15.560        0.1485       0.8304
       15.704        0.1494       0.8253
       15.849        0.1503       0.8201
       15.996        0.1510       0.8169
       16.144        0.1517       0.8135
       16.293        0.1525       0.8101
       16.444        0.1533       0.8064
       16.596        0.1540       0.8026
       16.749        0.1548       0.7987
       16.904        0.1556       0.7946
       17.061        0.1564       0.7904
       17.219        0.1572       0.7861
       17.378        0.1581       0.7816
       17.539        0.1585       0.7793
       17.701        0.1589       0.7767
       17.865        0.1594       0.7740
       18.030        0.1598       0.7712
       18.197        0.1603       0.7682
       18.365        0.1607       0.7651
       18.535        0.1612       0.7619
       18.707        0.1617       0.7585
       18.880        0.1621       0.7549
       19.055        0.1626       0.7513
       19.231        0.1625       0.7496
       19.409        0.1624       0.7477
       19.588        0.1623       0.7456
       19.770        0.1622       0.7434
       19.953        0.1621       0.7410
       20.137        0.1620       0.7384
       20.324        0.1619       0.7357
       20.512        0.1618       0.7328
       20.701        0.1618       0.7298
       20.893        0.1617       0.7266
       21.086        0.1610       0.7251
       21.281        0.1604       0.7233
       21.478        0.1597       0.7214
       21.677        0.1591       0.7193
       21.878        0.1584       0.7170
       22.080        0.1578       0.7146
       22.284        0.1572       0.7120
       22.491        0.1566       0.7092
       22.699        0.1561       0.7063
       22.909        0.1555       0.7032
       23.121        0.1545       0.7016
       23.335        0.1535       0.6998
       23.550        0.1525       0.6978
       23.768        0.1516       0.6957
       23.988        0.1506       0.6934
       24.210        0.1497       0.6910
       24.434        0.1488       0.6885
       24.660        0.1480       0.6858
       24.889        0.1471       0.6830
       25.119        0.1462       0.6801
       25.351        0.1452       0.6786
       25.586        0.1442       0.6771
       25.823        0.1431       0.6754
       26.062        0.1422       0.6736
       26.303        0.1412       0.6717
       26.546        0.1402       0.6698
       26.792        0.1393       0.6677
       27.040        0.1384       0.6655
       27.290        0.1375       0.6633
       27.542        0.1366       0.6610
       27.797        0.1357       0.6602
       28.054        0.1348       0.6594
       28.314        0.1340       0.6586
       28.576        0.1332       0.6576
       28.840        0.1324       0.6566
       29.107        0.1316       0.6556
       29.376        0.1308       0.6544
       29.648        0.1300       0.6533
       29.923        0.1292       0.6520
       30.200        0.1285       0.6508
       30.479        0.1279       0.6511
       30.761        0.1273       0.6514
       31.046        0.1268       0.6517
       31.333        0.1262       0.6519
       31.623        0.1257       0.6521
       31.915        0.1252       0.6522
       32.211        0.1246       0.6524
       32.509        0.1241       0.6524
       32.810        0.1236       0.6525
       33.113        0.1231       0.6525
       33.420        0.1229       0.6541
       33.729        0.1226       0.6556
       34.041        0.1224       0.6571
       34.356        0.1222       0.6586
       34.674        0.1220       0.6601
       34.995        0.1218       0.6616
       35.318        0.1216       0.6630
       35.645        0.1214       0.6644
       35.975        0.1212       0.6658
       36.308        0.1210       0.6672
       36.644        0.1211       0.6700
       36.983        0.1212       0.6727
       37.325        0.1214       0.6755
       37.670        0.1215       0.6782
       38.019        0.1217       0.6809
       38.371        0.1218       0.6836
       38.726        0.1220       0.6863
       39.084        0.1221       0.6890
       39.446        0.1223       0.6917
       39.811        0.1224       0.6944
       40.179        0.1230       0.6982
       40.551        0.1235       0.7020
       40.926        0.1240       0.7058
       41.305        0.1246       0.7096
       41.687        0.1251       0.7134
       42.073        0.1257       0.7172
       42.462        0.1262       0.7210
       42.855        0.1268       0.7247
       43.251        0.1274       0.7285
       43.652        0.1280       0.7323
       44.055        0.1289       0.7369
       44.463        0.1299       0.7415
       44.875        0.1309       0.7460
       45.290        0.1319       0.7506
       45.709        0.1329       0.7551
       46.132        0.1339       0.7597
       46.559        0.1350       0.7642
       46.989        0.1360       0.7687
       47.424        0.1371       0.7732
       47.863        0.1382       0.7776
       48.306        0.1397       0.7826
       48.753        0.1412       0.7875
       49.204        0.1427       0.7924
       49.659        0.1443       0.7972
       50.119        0.1459       0.8019
       50.582        0.1475       0.8066
       51.050        0.1492       0.8113
       51.523        0.1509       0.8158
       52.000        0.1527       0.8203
       52.481        0.1545       0.8247
       52.966        0.1567       0.8293
       53.456        0.1589       0.8337
       53.951        0.1612       0.8381
       54.450        0.1635       0.8423
       54.954        0.1659       0.8463
       55.463        0.1684       0.8502
       55.976        0.1710       0.8539
       56.494        0.1737       0.8574
       57.016        0.1765       0.8606
       57.544        0.1793       0.8637
       58.076        0.1825       0.8667
       58.614        0.1858       0.8694
       59.156        0.1892       0.8719
       59.704        0.1927       0.8740
       60.256        0.1964       0.8758
       60.814        0.2003       0.8772
       61.376        0.2043       0.8782
       61.944        0.2086       0.8787
       62.517        0.2130       0.8788
       63.096        0.2176       0.8783
       63.680        0.2225       0.8779
       64.269        0.2276       0.8768
       64.863        0.2331       0.8752
       65.464        0.2388       0.8729
       66.069        0.2448       0.8699
       66.681        0.2513       0.8661
       67.298        0.2581       0.8614
       67.920        0.2655       0.8558
       68.549        0.2734       0.8492
       69.183        0.2819       0.8414
       69.823        0.2905       0.8339
       70.469        0.3000       0.8251
       71.121        0.3102       0.8150
       71.779        0.3215       0.8033
       72.444        0.3340       0.7898
       73.114        0.3480       0.7741
       73.790        0.3640       0.7558
       74.473        0.3827       0.7341
       75.162        0.4053       0.7078
       75.858        0.4344       0.6741
       76.560        0.4723       0.6327
       77.105        0.5509       0.5509
       77.983      None         None    


==> anc/SDp_DAMA10Sm_gof_0.9.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        8.630      None         None    
        8.764        0.6647       0.6647
        8.790        0.6384       0.6909
        8.872        0.6079       0.7113
        8.954        0.5879       0.7211
        9.036        0.5718       0.7269
        9.120        0.5581       0.7302
        9.204        0.5467       0.7351
        9.290        0.5368       0.7384
        9.376        0.5279       0.7402
        9.462        0.5199       0.7409
        9.550        0.5127       0.7407
        9.638        0.5060       0.7397
        9.727        0.4998       0.7379
        9.817        0.4941       0.7355
        9.908        0.4887       0.7325
       10.000        0.4838       0.7291
       10.093        0.4808       0.7270
       10.186        0.4780       0.7244
       10.280        0.4756       0.7211
       10.375        0.4735       0.7174
       10.471        0.4716       0.7131
       10.568        0.4700       0.7083
       10.666        0.4686       0.7031
       10.765        0.4675       0.6974
       10.864        0.4666       0.6913
       10.965        0.4659       0.6848
       11.066        0.4674       0.6791
       11.169        0.4692       0.6727
       11.272        0.4714       0.6657
       11.376        0.4740       0.6581
       11.482        0.4772       0.6496
       11.588        0.4811       0.6402
       11.695        0.4858       0.6298
       11.803        0.4916       0.6180
       11.912        0.4992       0.6043
       12.023        0.5100       0.5871
       12.134        0.5360       0.5574
       12.143        0.5466       0.5466
       12.359      None         None    


==> anc/SDp_DAMA10Sm_gof_3.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        7.379      None         None    
        7.482        0.7687       0.7687
        7.516        0.7202       0.8171
        7.586        0.6778       0.8409
        7.656        0.6420       0.8641
        7.727        0.6147       0.8785
        7.798        0.5920       0.8880
        7.870        0.5724       0.8943
        7.943        0.5550       0.8983
        8.017        0.5394       0.9004
        8.091        0.5251       0.9011
        8.166        0.5121       0.9006
        8.241        0.4999       0.8991
        8.318        0.4887       0.8968
        8.395        0.4782       0.8986
        8.472        0.4685       0.8993
        8.551        0.4594       0.8991
        8.630        0.4509       0.8981
        8.710        0.4429       0.8963
        8.790        0.4354       0.8939
        8.872        0.4282       0.8910
        8.954        0.4215       0.8876
        9.036        0.4150       0.8837
        9.120        0.4089       0.8794
        9.204        0.4040       0.8779
        9.290        0.3993       0.8759
        9.376        0.3948       0.8733
        9.462        0.3906       0.8703
        9.550        0.3865       0.8668
        9.638        0.3826       0.8630
        9.727        0.3789       0.8588
        9.817        0.3754       0.8542
        9.908        0.3719       0.8493
       10.000        0.3687       0.8442
       10.093        0.3667       0.8411
       10.186        0.3648       0.8376
       10.280        0.3630       0.8338
       10.375        0.3613       0.8296
       10.471        0.3597       0.8250
       10.568        0.3581       0.8202
       10.666        0.3567       0.8150
       10.765        0.3553       0.8095
       10.864        0.3541       0.8038
       10.965        0.3529       0.7979
       11.066        0.3529       0.7935
       11.169        0.3530       0.7889
       11.272        0.3532       0.7839
       11.376        0.3535       0.7786
       11.482        0.3539       0.7729
       11.588        0.3543       0.7670
       11.695        0.3549       0.7607
       11.803        0.3555       0.7541
       11.912        0.3562       0.7473
       12.023        0.3570       0.7402
       12.134        0.3589       0.7345
       12.246        0.3610       0.7284
       12.359        0.3632       0.7220
       12.474        0.3656       0.7152
       12.589        0.3681       0.7080
       12.706        0.3708       0.7004
       12.823        0.3737       0.6924
       12.942        0.3768       0.6840
       13.062        0.3801       0.6752
       13.183        0.3838       0.6659
       13.305        0.3883       0.6579
       13.428        0.3933       0.6494
       13.552        0.3987       0.6402
       13.677        0.4047       0.6302
       13.804        0.4113       0.6194
       13.932        0.4189       0.6075
       14.060        0.4277       0.5942
       14.191        0.4383       0.5789
       14.322        0.4520       0.5603
       14.454        0.4738       0.5335
       14.523        0.5029       0.5029
       14.723      None         None    


==> anc/SDp_DAMA10Sm_gof_5.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        5.808      None         None    
        5.868         1.158        1.158
        5.916         1.021        1.295
        5.970        0.9419        1.325
        6.026        0.8830        1.337
        6.081        0.8347        1.339
        6.138        0.7936        1.336
        6.194        0.7577        1.330
        6.252        0.7258        1.321
        6.310        0.6972        1.310
        6.368        0.6631        1.312
        6.427        0.6332        1.310
        6.486        0.6066        1.306
        6.546        0.5827        1.299
        6.607        0.5610        1.291
        6.668        0.5412        1.282
        6.730        0.5231        1.271
        6.792        0.5063        1.260
        6.855        0.4908        1.248
        6.918        0.4763        1.236
        6.982        0.4607        1.232
        7.047        0.4464        1.227
        7.112        0.4331        1.220
        7.178        0.4207        1.213
        7.244        0.4091        1.205
        7.311        0.3983        1.196
        7.379        0.3882        1.187
        7.447        0.3786        1.178
        7.516        0.3696        1.168
        7.586        0.3611        1.158
        7.656        0.3528        1.153
        7.727        0.3449        1.148
        7.798        0.3375        1.143
        7.870        0.3304        1.136
        7.943        0.3237        1.130
        8.017        0.3173        1.122
        8.091        0.3113        1.115
        8.166        0.3055        1.107
        8.241        0.2999        1.099
        8.318        0.2946        1.091
        8.395        0.2900        1.087
        8.472        0.2855        1.082
        8.551        0.2812        1.077
        8.630        0.2771        1.072
        8.710        0.2731        1.066
        8.790        0.2693        1.060
        8.872        0.2656        1.054
        8.954        0.2620        1.047
        9.036        0.2586        1.040
        9.120        0.2553        1.033
        9.204        0.2527        1.029
        9.290        0.2503        1.025
        9.376        0.2479        1.020
        9.462        0.2455        1.015
        9.550        0.2433        1.010
        9.638        0.2411        1.005
        9.727        0.2390       0.9987
        9.817        0.2369       0.9927
        9.908        0.2349       0.9864
       10.000        0.2329       0.9799
       10.093        0.2317       0.9760
       10.186        0.2306       0.9718
       10.280        0.2295       0.9673
       10.375        0.2284       0.9625
       10.471        0.2273       0.9574
       10.568        0.2263       0.9520
       10.666        0.2253       0.9464
       10.765        0.2243       0.9406
       10.864        0.2234       0.9345
       10.965        0.2224       0.9283
       11.066        0.2222       0.9242
       11.169        0.2221       0.9199
       11.272        0.2219       0.9152
       11.376        0.2217       0.9103
       11.482        0.2216       0.9052
       11.588        0.2215       0.8998
       11.695        0.2214       0.8941
       11.803        0.2213       0.8883
       11.912        0.2213       0.8822
       12.023        0.2212       0.8759
       12.134        0.2218       0.8716
       12.246        0.2225       0.8670
       12.359        0.2231       0.8621
       12.474        0.2237       0.8570
       12.589        0.2244       0.8517
       12.706        0.2251       0.8461
       12.823        0.2258       0.8403
       12.942        0.2266       0.8342
       13.062        0.2274       0.8280
       13.183        0.2281       0.8215
       13.305        0.2294       0.8169
       13.428        0.2307       0.8120
       13.552        0.2320       0.8069
       13.677        0.2334       0.8016
       13.804        0.2348       0.7960
       13.932        0.2362       0.7902
       14.060        0.2377       0.7842
       14.191        0.2392       0.7780
       14.322        0.2407       0.7716
       14.454        0.2423       0.7649
       14.588        0.2441       0.7602
       14.723        0.2459       0.7552
       14.859        0.2477       0.7501
       14.997        0.2496       0.7447
       15.136        0.2516       0.7391
       15.276        0.2536       0.7334
       15.417        0.2556       0.7274
       15.560        0.2578       0.7211
       15.704        0.2600       0.7147
       15.849        0.2623       0.7081
       15.996        0.2642       0.7037
       16.144        0.2661       0.6992
       16.293        0.2681       0.6945
       16.444        0.2701       0.6896
       16.596        0.2722       0.6845
       16.749        0.2744       0.6791
       16.904        0.2767       0.6736
       17.061        0.2790       0.6679
       17.219        0.2814       0.6619
       17.378        0.2840       0.6557
       17.539        0.2853       0.6525
       17.701        0.2867       0.6490
       17.865        0.2881       0.6453
       18.030        0.2896       0.6415
       18.197        0.2911       0.6374
       18.365        0.2927       0.6331
       18.535        0.2944       0.6287
       18.707        0.2961       0.6240
       18.880        0.2980       0.6191
       19.055        0.2999       0.6140
       19.231        0.2998       0.6122
       19.409        0.2999       0.6102
       19.588        0.2999       0.6079
       19.770        0.3001       0.6055
       19.953        0.3002       0.6028
       20.137        0.3005       0.5999
       20.324        0.3008       0.5968
       20.512        0.3011       0.5935
       20.701        0.3016       0.5900
       20.893        0.3020       0.5863
       21.086        0.3005       0.5856
       21.281        0.2989       0.5848
       21.478        0.2975       0.5836
       21.677        0.2962       0.5822
       21.878        0.2949       0.5806
       22.080        0.2937       0.5787
       22.284        0.2926       0.5766
       22.491        0.2915       0.5743
       22.699        0.2905       0.5718
       22.909        0.2896       0.5692
       23.121        0.2871       0.5690
       23.335        0.2847       0.5685
       23.550        0.2825       0.5679
       23.768        0.2803       0.5670
       23.988        0.2782       0.5659
       24.210        0.2762       0.5645
       24.434        0.2743       0.5630
       24.660        0.2724       0.5613
       24.889        0.2706       0.5595
       25.119        0.2689       0.5574
       25.351        0.2664       0.5574
       25.586        0.2640       0.5573
       25.823        0.2616       0.5569
       26.062        0.2594       0.5564
       26.303        0.2572       0.5557
       26.546        0.2551       0.5549
       26.792        0.2530       0.5540
       27.040        0.2510       0.5529
       27.290        0.2491       0.5517
       27.542        0.2472       0.5504
       27.797        0.2451       0.5508
       28.054        0.2432       0.5511
       28.314        0.2412       0.5513
       28.576        0.2393       0.5514
       28.840        0.2375       0.5515
       29.107        0.2357       0.5514
       29.376        0.2340       0.5512
       29.648        0.2323       0.5510
       29.923        0.2306       0.5507
       30.200        0.2290       0.5503
       30.479        0.2276       0.5514
       30.761        0.2263       0.5525
       31.046        0.2250       0.5535
       31.333        0.2237       0.5545
       31.623        0.2224       0.5554
       31.915        0.2212       0.5562
       32.211        0.2200       0.5570
       32.509        0.2188       0.5578
       32.810        0.2176       0.5585
       33.113        0.2165       0.5591
       33.420        0.2158       0.5611
       33.729        0.2152       0.5630
       34.041        0.2146       0.5650
       34.356        0.2140       0.5669
       34.674        0.2134       0.5687
       34.995        0.2128       0.5705
       35.318        0.2123       0.5724
       35.645        0.2117       0.5741
       35.975        0.2111       0.5759
       36.308        0.2106       0.5776
       36.644        0.2107       0.5804
       36.983        0.2108       0.5832
       37.325        0.2109       0.5860
       37.670        0.2110       0.5887
       38.019        0.2111       0.5915
       38.371        0.2113       0.5942
       38.726        0.2114       0.5969
       39.084        0.2115       0.5997
       39.446        0.2116       0.6024
       39.811        0.2118       0.6051
       40.179        0.2126       0.6085
       40.551        0.2135       0.6120
       40.926        0.2144       0.6154
       41.305        0.2153       0.6189
       41.687        0.2162       0.6223
       42.073        0.2171       0.6258
       42.462        0.2180       0.6292
       42.855        0.2190       0.6326
       43.251        0.2199       0.6360
       43.652        0.2209       0.6394
       44.055        0.2226       0.6432
       44.463        0.2243       0.6470
       44.875        0.2261       0.6508
       45.290        0.2279       0.6546
       45.709        0.2297       0.6583
       46.132        0.2316       0.6620
       46.559        0.2335       0.6657
       46.989        0.2355       0.6693
       47.424        0.2374       0.6729
       47.863        0.2395       0.6764
       48.306        0.2423       0.6800
       48.753        0.2451       0.6836
       49.204        0.2481       0.6870
       49.659        0.2511       0.6904
       50.119        0.2542       0.6936
       50.582        0.2574       0.6968
       51.050        0.2607       0.6998
       51.523        0.2641       0.7027
       52.000        0.2676       0.7054
       52.481        0.2713       0.7080
       52.966        0.2757       0.7103
       53.456        0.2802       0.7124
       53.951        0.2850       0.7143
       54.450        0.2899       0.7158
       54.954        0.2951       0.7171
       55.463        0.3006       0.7181
       55.976        0.3062       0.7187
       56.494        0.3122       0.7188
       57.016        0.3185       0.7186
       57.544        0.3252       0.7178
       58.076        0.3327       0.7165
       58.614        0.3407       0.7145
       59.156        0.3492       0.7119
       59.704        0.3584       0.7083
       60.256        0.3683       0.7039
       60.814        0.3792       0.6983
       61.376        0.3912       0.6913
       61.944        0.4045       0.6828
       62.517        0.4198       0.6720
       63.096        0.4376       0.6584
       63.680        0.4590       0.6414
       64.269        0.4878       0.6166
       64.819        0.5540       0.5540
       65.464      None         None    


==> anc/SDp_DAMA10Sm_gof_7.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        3.945      None         None    
        4.001         5.808        5.808
        4.018         5.136        6.479
        4.055         4.357        6.497
        4.093         3.849        6.337
        4.130         3.468        6.128
        4.169         3.165        5.907
        4.207         2.916        5.687
        4.246         2.707        5.475
        4.285         2.529        5.273
        4.325         2.374        5.082
        4.365         2.239        4.903
        4.406         2.014        4.754
        4.446         1.834        4.595
        4.487         1.687        4.436
        4.529         1.563        4.280
        4.571         1.457        4.131
        4.613         1.366        3.989
        4.656         1.286        3.854
        4.699         1.215        3.727
        4.742         1.153        3.607
        4.786         1.097        3.494
        4.831         1.015        3.396
        4.875        0.9460        3.297
        4.920        0.8861        3.200
        4.966        0.8339        3.106
        5.012        0.7879        3.016
        5.058        0.7471        2.930
        5.105        0.7105        2.847
        5.152        0.6776        2.769
        5.200        0.6478        2.694
        5.248        0.6207        2.622
        5.297        0.5851        2.563
        5.346        0.5537        2.503
        5.395        0.5257        2.445
        5.445        0.5007        2.388
        5.495        0.4780        2.332
        5.546        0.4575        2.278
        5.598        0.4388        2.226
        5.649        0.4216        2.176
        5.702        0.4059        2.128
        5.754        0.3913        2.082
        5.808        0.3738        2.045
        5.861        0.3580        2.009
        5.916        0.3435        1.973
        5.970        0.3303        1.937
        6.026        0.3181        1.902
        6.081        0.3068        1.867
        6.138        0.2964        1.834
        6.194        0.2867        1.801
        6.252        0.2777        1.769
        6.310        0.2693        1.737
        6.368        0.2599        1.715
        6.427        0.2512        1.692
        6.486        0.2432        1.669
        6.546        0.2357        1.647
        6.607        0.2286        1.624
        6.668        0.2221        1.601
        6.730        0.2159        1.578
        6.792        0.2101        1.556
        6.855        0.2046        1.534
        6.918        0.1994        1.513
        6.982        0.1941        1.499
        7.047        0.1891        1.484
        7.112        0.1843        1.469
        7.178        0.1799        1.454
        7.244        0.1756        1.438
        7.311        0.1716        1.423
        7.379        0.1678        1.408
        7.447        0.1641        1.392
        7.516        0.1607        1.377
        7.586        0.1574        1.361
        7.656        0.1542        1.352
        7.727        0.1512        1.342
        7.798        0.1484        1.332
        7.870        0.1456        1.321
        7.943        0.1430        1.310
        8.017        0.1405        1.299
        8.091        0.1381        1.288
        8.166        0.1357        1.277
        8.241        0.1335        1.266
        8.318        0.1313        1.254
        8.395        0.1295        1.247
        8.472        0.1277        1.240
        8.551        0.1259        1.233
        8.630        0.1243        1.225
        8.710        0.1226        1.217
        8.790        0.1211        1.208
        8.872        0.1195        1.200
        8.954        0.1180        1.191
        9.036        0.1166        1.182
        9.120        0.1152        1.173
        9.204        0.1141        1.168
        9.290        0.1131        1.162
        9.376        0.1121        1.156
        9.462        0.1111        1.150
        9.550        0.1101        1.143
        9.638        0.1092        1.136
        9.727        0.1083        1.129
        9.817        0.1074        1.122
        9.908        0.1065        1.115
       10.000        0.1056        1.107
       10.093        0.1051        1.103
       10.186        0.1046        1.098
       10.280        0.1041        1.093
       10.375        0.1036        1.087
       10.471        0.1031        1.082
       10.568        0.1026        1.076
       10.666        0.1022        1.070
       10.765        0.1017        1.063
       10.864        0.1012        1.057
       10.965        0.1008        1.050
       11.066        0.1006        1.046
       11.169        0.1005        1.041
       11.272        0.1004        1.037
       11.376        0.1003        1.032
       11.482        0.1001        1.027
       11.588        0.1000        1.021
       11.695       0.09989        1.016
       11.803       0.09977        1.010
       11.912       0.09965        1.004
       12.023       0.09954       0.9976
       12.134       0.09971       0.9937
       12.246       0.09987       0.9896
       12.359        0.1000       0.9852
       12.474        0.1002       0.9805
       12.589        0.1004       0.9757
       12.706        0.1006       0.9706
       12.823        0.1007       0.9654
       12.942        0.1009       0.9599
       13.062        0.1011       0.9542
       13.183        0.1013       0.9484
       13.305        0.1017       0.9446
       13.428        0.1020       0.9407
       13.552        0.1024       0.9365
       13.677        0.1028       0.9321
       13.804        0.1032       0.9275
       13.932        0.1036       0.9228
       14.060        0.1041       0.9178
       14.191        0.1045       0.9127
       14.322        0.1049       0.9074
       14.454        0.1053       0.9019
       14.588        0.1058       0.8984
       14.723        0.1063       0.8948
       14.859        0.1069       0.8909
       14.997        0.1074       0.8869
       15.136        0.1079       0.8828
       15.276        0.1085       0.8784
       15.417        0.1090       0.8740
       15.560        0.1096       0.8694
       15.704        0.1101       0.8646
       15.849        0.1107       0.8597
       15.996        0.1112       0.8567
       16.144        0.1117       0.8536
       16.293        0.1122       0.8504
       16.444        0.1127       0.8470
       16.596        0.1132       0.8435
       16.749        0.1137       0.8398
       16.904        0.1142       0.8360
       17.061        0.1148       0.8321
       17.219        0.1153       0.8281
       17.378        0.1158       0.8239
       17.539        0.1161       0.8217
       17.701        0.1164       0.8193
       17.865        0.1166       0.8168
       18.030        0.1169       0.8141
       18.197        0.1172       0.8113
       18.365        0.1175       0.8083
       18.535        0.1178       0.8053
       18.707        0.1181       0.8021
       18.880        0.1184       0.7987
       19.055        0.1186       0.7953
       19.231        0.1185       0.7935
       19.409        0.1184       0.7916
       19.588        0.1183       0.7895
       19.770        0.1183       0.7873
       19.953        0.1182       0.7849
       20.137        0.1181       0.7823
       20.324        0.1180       0.7796
       20.512        0.1179       0.7767
       20.701        0.1178       0.7737
       20.893        0.1178       0.7706
       21.086        0.1173       0.7688
       21.281        0.1168       0.7669
       21.478        0.1163       0.7648
       21.677        0.1159       0.7625
       21.878        0.1154       0.7600
       22.080        0.1150       0.7574
       22.284        0.1146       0.7546
       22.491        0.1141       0.7517
       22.699        0.1137       0.7486
       22.909        0.1133       0.7454
       23.121        0.1126       0.7435
       23.335        0.1119       0.7414
       23.550        0.1112       0.7391
       23.768        0.1105       0.7367
       23.988        0.1099       0.7342
       24.210        0.1092       0.7315
       24.434        0.1086       0.7287
       24.660        0.1080       0.7258
       24.889        0.1073       0.7227
       25.119        0.1067       0.7196
       25.351        0.1060       0.7178
       25.586        0.1053       0.7159
       25.823        0.1046       0.7140
       26.062        0.1039       0.7119
       26.303        0.1032       0.7097
       26.546        0.1025       0.7075
       26.792        0.1019       0.7051
       27.040        0.1012       0.7027
       27.290        0.1006       0.7002
       27.542       0.09993       0.6976
       27.797       0.09932       0.6966
       28.054       0.09873       0.6955
       28.314       0.09814       0.6944
       28.576       0.09756       0.6932
       28.840       0.09699       0.6920
       29.107       0.09643       0.6907
       29.376       0.09588       0.6893
       29.648       0.09533       0.6879
       29.923       0.09479       0.6865
       30.200       0.09426       0.6850
       30.479       0.09387       0.6851
       30.761       0.09348       0.6853
       31.046       0.09310       0.6854
       31.333       0.09272       0.6854
       31.623       0.09235       0.6854
       31.915       0.09198       0.6854
       32.211       0.09161       0.6854
       32.509       0.09125       0.6853
       32.810       0.09089       0.6852
       33.113       0.09053       0.6850
       33.420       0.09039       0.6865
       33.729       0.09025       0.6880
       34.041       0.09011       0.6895
       34.356       0.08998       0.6909
       34.674       0.08984       0.6923
       34.995       0.08970       0.6937
       35.318       0.08957       0.6950
       35.645       0.08943       0.6964
       35.975       0.08930       0.6977
       36.308       0.08916       0.6990
       36.644       0.08928       0.7018
       36.983       0.08940       0.7046
       37.325       0.08953       0.7073
       37.670       0.08965       0.7101
       38.019       0.08977       0.7128
       38.371       0.08989       0.7156
       38.726       0.09002       0.7183
       39.084       0.09014       0.7210
       39.446       0.09026       0.7237
       39.811       0.09039       0.7264
       40.179       0.09078       0.7304
       40.551       0.09118       0.7343
       40.926       0.09158       0.7382
       41.305       0.09199       0.7422
       41.687       0.09240       0.7461
       42.073       0.09281       0.7500
       42.462       0.09323       0.7540
       42.855       0.09365       0.7579
       43.251       0.09407       0.7618
       43.652       0.09450       0.7657
       44.055       0.09520       0.7706
       44.463       0.09591       0.7754
       44.875       0.09663       0.7803
       45.290       0.09736       0.7851
       45.709       0.09810       0.7899
       46.132       0.09885       0.7947
       46.559       0.09962       0.7995
       46.989        0.1004       0.8043
       47.424        0.1012       0.8091
       47.863        0.1020       0.8139
       48.306        0.1030       0.8192
       48.753        0.1041       0.8245
       49.204        0.1052       0.8298
       49.659        0.1064       0.8351
       50.119        0.1075       0.8403
       50.582        0.1087       0.8455
       51.050        0.1099       0.8506
       51.523        0.1111       0.8556
       52.000        0.1124       0.8606
       52.481        0.1137       0.8655
       52.966        0.1152       0.8707
       53.456        0.1168       0.8758
       53.951        0.1184       0.8808
       54.450        0.1201       0.8857
       54.954        0.1218       0.8905
       55.463        0.1236       0.8951
       55.976        0.1254       0.8995
       56.494        0.1273       0.9038
       57.016        0.1292       0.9079
       57.544        0.1312       0.9118
       58.076        0.1334       0.9158
       58.614        0.1356       0.9196
       59.156        0.1380       0.9231
       59.704        0.1404       0.9263
       60.256        0.1430       0.9292
       60.814        0.1456       0.9319
       61.376        0.1483       0.9342
       61.944        0.1512       0.9361
       62.517        0.1542       0.9376
       63.096        0.1573       0.9387
       63.680        0.1605       0.9399
       64.269        0.1639       0.9406
       64.863        0.1674       0.9408
       65.464        0.1711       0.9405
       66.069        0.1750       0.9397
       66.681        0.1791       0.9382
       67.298        0.1834       0.9361
       67.920        0.1880       0.9333
       68.549        0.1928       0.9297
       69.183        0.1979       0.9253
       69.823        0.2031       0.9213
       70.469        0.2085       0.9165
       71.121        0.2144       0.9108
       71.779        0.2206       0.9042
       72.444        0.2272       0.8965
       73.114        0.2343       0.8878
       73.790        0.2421       0.8777
       74.473        0.2504       0.8664
       75.162        0.2595       0.8535
       75.858        0.2695       0.8389
       76.560        0.2796       0.8254
       77.268        0.2906       0.8102
       77.983        0.3030       0.7930
       78.705        0.3170       0.7734
       79.433        0.3330       0.7509
       80.168        0.3519       0.7247
       80.910        0.3751       0.6933
       81.658        0.4056       0.6538
       82.414        0.4542       0.5952
       82.763        0.5222       0.5222
       83.946      None         None    


==> anc/SI_DAMA10Sm_delchisq_0.9.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        8.954      None         None    
        9.071     0.0001645    0.0001645
        9.120     0.0001570    0.0001720
        9.204     0.0001512    0.0001760
        9.290     0.0001472    0.0001782
        9.376     0.0001440    0.0001795
        9.462     0.0001414    0.0001802
        9.550     0.0001390    0.0001805
        9.638     0.0001369    0.0001806
        9.727     0.0001350    0.0001803
        9.817     0.0001333    0.0001799
        9.908     0.0001318    0.0001792
       10.000     0.0001304    0.0001784
       10.093     0.0001295    0.0001776
       10.186     0.0001288    0.0001766
       10.280     0.0001282    0.0001755
       10.375     0.0001277    0.0001742
       10.471     0.0001273    0.0001727
       10.568     0.0001269    0.0001712
       10.666     0.0001267    0.0001695
       10.765     0.0001265    0.0001677
       10.864     0.0001264    0.0001658
       10.965     0.0001265    0.0001637
       11.066     0.0001274    0.0001607
       11.169     0.0001285    0.0001573
       11.272     0.0001301    0.0001535
       11.376     0.0001326    0.0001489
       11.474     0.0001397    0.0001397
       11.588      None         None    
       52.000      None         None    
       52.518     6.888e-06    6.888e-06
       52.966     6.537e-06    7.238e-06
       53.456     6.482e-06    7.508e-06
       53.951     6.464e-06    7.747e-06
       54.450     6.465e-06    7.972e-06
       54.954     6.479e-06    8.191e-06
       55.463     6.502e-06    8.405e-06
       55.976     6.532e-06    8.619e-06
       56.494     6.570e-06    8.831e-06
       57.016     6.612e-06    9.044e-06
       57.544     6.661e-06    9.258e-06
       58.076     6.731e-06    9.470e-06
       58.614     6.805e-06    9.686e-06
       59.156     6.884e-06    9.907e-06
       59.704     6.967e-06    1.013e-05
       60.256     7.054e-06    1.036e-05
       60.814     7.147e-06    1.060e-05
       61.376     7.244e-06    1.084e-05
       61.944     7.346e-06    1.108e-05
       62.517     7.454e-06    1.133e-05
       63.096     7.568e-06    1.158e-05
       63.680     7.694e-06    1.184e-05
       64.269     7.826e-06    1.210e-05
       64.863     7.964e-06    1.236e-05
       65.464     8.110e-06    1.264e-05
       66.069     8.263e-06    1.292e-05
       66.681     8.424e-06    1.321e-05
       67.298     8.594e-06    1.350e-05
       67.920     8.774e-06    1.380e-05
       68.549     8.965e-06    1.410e-05
       69.183     9.168e-06    1.441e-05
       69.823     9.374e-06    1.472e-05
       70.469     9.592e-06    1.503e-05
       71.121     9.824e-06    1.535e-05
       71.779     1.007e-05    1.567e-05
       72.444     1.033e-05    1.599e-05
       73.114     1.062e-05    1.632e-05
       73.790     1.092e-05    1.665e-05
       74.473     1.125e-05    1.697e-05
       75.162     1.161e-05    1.729e-05
       75.858     1.200e-05    1.759e-05
       76.560     1.238e-05    1.789e-05
       77.268     1.280e-05    1.817e-05
       77.983     1.327e-05    1.844e-05
       78.705     1.379e-05    1.867e-05
       79.433     1.439e-05    1.884e-05
       80.168     1.510e-05    1.893e-05
       80.910     1.600e-05    1.885e-05
       81.636     1.784e-05    1.784e-05
       82.414      None         None    


==> anc/SI_DAMA10Sm_delchisq_3.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        7.798      None         None    
        7.922     0.0001858    0.0001858
        7.943     0.0001769    0.0001947
        8.017     0.0001659    0.0002023
        8.091     0.0001588    0.0002059
        8.166     0.0001531    0.0002081
        8.241     0.0001482    0.0002094
        8.318     0.0001440    0.0002102
        8.395     0.0001400    0.0002119
        8.472     0.0001365    0.0002131
        8.551     0.0001333    0.0002138
        8.630     0.0001304    0.0002143
        8.710     0.0001277    0.0002144
        8.790     0.0001253    0.0002143
        8.872     0.0001230    0.0002140
        8.954     0.0001208    0.0002135
        9.036     0.0001188    0.0002129
        9.120     0.0001169    0.0002121
        9.204     0.0001153    0.0002119
        9.290     0.0001138    0.0002115
        9.376     0.0001125    0.0002110
        9.462     0.0001112    0.0002104
        9.550     0.0001099    0.0002096
        9.638     0.0001087    0.0002087
        9.727     0.0001076    0.0002077
        9.817     0.0001066    0.0002067
        9.908     0.0001055    0.0002055
       10.000     0.0001046    0.0002042
       10.093     0.0001040    0.0002032
       10.186     0.0001034    0.0002020
       10.280     0.0001029    0.0002008
       10.375     0.0001024    0.0001995
       10.471     0.0001019    0.0001981
       10.568     0.0001014    0.0001967
       10.666     0.0001010    0.0001952
       10.765     0.0001006    0.0001936
       10.864     0.0001003    0.0001920
       10.965     9.991e-05    0.0001903
       11.066     9.983e-05    0.0001882
       11.169     9.977e-05    0.0001861
       11.272     9.974e-05    0.0001839
       11.376     9.973e-05    0.0001817
       11.482     9.974e-05    0.0001795
       11.588     9.979e-05    0.0001773
       11.695     9.987e-05    0.0001750
       11.803     9.997e-05    0.0001727
       11.912     0.0001001    0.0001703
       12.023     0.0001003    0.0001679
       12.134     0.0001004    0.0001641
       12.246     0.0001006    0.0001603
       12.359     0.0001010    0.0001563
       12.474     0.0001014    0.0001522
       12.589     0.0001021    0.0001481
       12.706     0.0001029    0.0001437
       12.823     0.0001041    0.0001391
       12.942     0.0001057    0.0001340
       13.062     0.0001082    0.0001281
       13.183     0.0001149    0.0001181
       13.184     0.0001164    0.0001164
       13.428      None         None    
       42.462      None         None    
       43.173     5.299e-06    5.299e-06
       43.251     5.132e-06    5.466e-06
       43.652     4.925e-06    5.751e-06
       44.055     4.845e-06    5.945e-06
       44.463     4.789e-06    6.114e-06
       44.875     4.748e-06    6.272e-06
       45.290     4.715e-06    6.421e-06
       45.709     4.690e-06    6.564e-06
       46.132     4.670e-06    6.704e-06
       46.559     4.655e-06    6.841e-06
       46.989     4.643e-06    6.975e-06
       47.424     4.634e-06    7.108e-06
       47.863     4.627e-06    7.240e-06
       48.306     4.642e-06    7.381e-06
       48.753     4.659e-06    7.523e-06
       49.204     4.677e-06    7.667e-06
       49.659     4.696e-06    7.812e-06
       50.119     4.717e-06    7.959e-06
       50.582     4.740e-06    8.108e-06
       51.050     4.764e-06    8.258e-06
       51.523     4.789e-06    8.410e-06
       52.000     4.816e-06    8.565e-06
       52.481     4.845e-06    8.721e-06
       52.966     4.889e-06    8.887e-06
       53.456     4.935e-06    9.056e-06
       53.951     4.982e-06    9.229e-06
       54.450     5.031e-06    9.407e-06
       54.954     5.082e-06    9.588e-06
       55.463     5.134e-06    9.773e-06
       55.976     5.189e-06    9.962e-06
       56.494     5.245e-06    1.016e-05
       57.016     5.304e-06    1.035e-05
       57.544     5.365e-06    1.055e-05
       58.076     5.437e-06    1.076e-05
       58.614     5.513e-06    1.098e-05
       59.156     5.591e-06    1.120e-05
       59.704     5.672e-06    1.143e-05
       60.256     5.755e-06    1.166e-05
       60.814     5.843e-06    1.190e-05
       61.376     5.933e-06    1.215e-05
       61.944     6.028e-06    1.240e-05
       62.517     6.126e-06    1.266e-05
       63.096     6.228e-06    1.292e-05
       63.680     6.338e-06    1.319e-05
       64.269     6.453e-06    1.347e-05
       64.863     6.573e-06    1.376e-05
       65.464     6.698e-06    1.405e-05
       66.069     6.828e-06    1.435e-05
       66.681     6.965e-06    1.466e-05
       67.298     7.108e-06    1.498e-05
       67.920     7.259e-06    1.531e-05
       68.549     7.417e-06    1.565e-05
       69.183     7.584e-06    1.599e-05
       69.823     7.753e-06    1.634e-05
       70.469     7.930e-06    1.669e-05
       71.121     8.117e-06    1.705e-05
       71.779     8.314e-06    1.742e-05
       72.444     8.523e-06    1.780e-05
       73.114     8.744e-06    1.819e-05
       73.790     8.979e-06    1.859e-05
       74.473     9.230e-06    1.899e-05
       75.162     9.498e-06    1.940e-05
       75.858     9.785e-06    1.981e-05
       76.560     1.006e-05    2.021e-05
       77.268     1.036e-05    2.061e-05
       77.983     1.068e-05    2.102e-05
       78.705     1.103e-05    2.142e-05
       79.433     1.140e-05    2.183e-05
       80.168     1.181e-05    2.222e-05
       80.910     1.226e-05    2.259e-05
       81.658     1.275e-05    2.295e-05
       82.414     1.330e-05    2.327e-05
       83.176     1.391e-05    2.353e-05
       83.946     1.451e-05    2.378e-05
       84.723     1.520e-05    2.396e-05
       85.507     1.599e-05    2.405e-05
       86.298     1.693e-05    2.400e-05
       87.096     1.815e-05    2.368e-05
       87.902     2.010e-05    2.265e-05
       88.092     2.148e-05    2.148e-05
       89.536      None         None    


==> anc/SI_DAMA10Sm_delchisq_5.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        6.368      None         None    
        6.433     0.0002448    0.0002448
        6.486     0.0002173    0.0002724
        6.546     0.0002024    0.0002794
        6.607     0.0001912    0.0002829
        6.668     0.0001820    0.0002846
        6.730     0.0001741    0.0002852
        6.792     0.0001672    0.0002849
        6.855     0.0001610    0.0002841
        6.918     0.0001554    0.0002829
        6.982     0.0001492    0.0002840
        7.047     0.0001437    0.0002845
        7.112     0.0001387    0.0002844
        7.178     0.0001341    0.0002839
        7.244     0.0001300    0.0002830
        7.311     0.0001261    0.0002819
        7.379     0.0001226    0.0002805
        7.447     0.0001193    0.0002789
        7.516     0.0001162    0.0002771
        7.586     0.0001133    0.0002752
        7.656     0.0001104    0.0002749
        7.727     0.0001077    0.0002742
        7.798     0.0001051    0.0002734
        7.870     0.0001028    0.0002723
        7.943     0.0001005    0.0002711
        8.017     9.841e-05    0.0002697
        8.091     9.640e-05    0.0002683
        8.166     9.450e-05    0.0002667
        8.241     9.269e-05    0.0002650
        8.318     9.096e-05    0.0002632
        8.395     8.941e-05    0.0002625
        8.472     8.794e-05    0.0002616
        8.551     8.653e-05    0.0002606
        8.630     8.519e-05    0.0002595
        8.710     8.390e-05    0.0002582
        8.790     8.267e-05    0.0002569
        8.872     8.149e-05    0.0002555
        8.954     8.035e-05    0.0002540
        9.036     7.926e-05    0.0002524
        9.120     7.820e-05    0.0002507
        9.204     7.738e-05    0.0002498
        9.290     7.658e-05    0.0002488
        9.376     7.581e-05    0.0002477
        9.462     7.506e-05    0.0002465
        9.550     7.434e-05    0.0002452
        9.638     7.365e-05    0.0002438
        9.727     7.297e-05    0.0002424
        9.817     7.232e-05    0.0002409
        9.908     7.169e-05    0.0002393
       10.000     7.108e-05    0.0002377
       10.093     7.067e-05    0.0002365
       10.186     7.028e-05    0.0002352
       10.280     6.990e-05    0.0002338
       10.375     6.954e-05    0.0002323
       10.471     6.918e-05    0.0002308
       10.568     6.884e-05    0.0002293
       10.666     6.850e-05    0.0002277
       10.765     6.818e-05    0.0002260
       10.864     6.786e-05    0.0002243
       10.965     6.756e-05    0.0002226
       11.066     6.735e-05    0.0002207
       11.169     6.716e-05    0.0002187
       11.272     6.697e-05    0.0002167
       11.376     6.679e-05    0.0002147
       11.482     6.662e-05    0.0002127
       11.588     6.645e-05    0.0002106
       11.695     6.629e-05    0.0002086
       11.803     6.613e-05    0.0002065
       11.912     6.598e-05    0.0002045
       12.023     6.583e-05    0.0002024
       12.134     6.551e-05    0.0001990
       12.246     6.520e-05    0.0001957
       12.359     6.490e-05    0.0001924
       12.474     6.462e-05    0.0001891
       12.589     6.436e-05    0.0001858
       12.706     6.411e-05    0.0001825
       12.823     6.387e-05    0.0001793
       12.942     6.364e-05    0.0001761
       13.062     6.343e-05    0.0001729
       13.183     6.323e-05    0.0001697
       13.305     6.246e-05    0.0001633
       13.428     6.177e-05    0.0001568
       13.552     6.118e-05    0.0001505
       13.677     6.067e-05    0.0001442
       13.804     6.024e-05    0.0001380
       13.932     5.990e-05    0.0001320
       14.060     5.965e-05    0.0001261
       14.191     5.950e-05    0.0001203
       14.322     5.944e-05    0.0001147
       14.454     5.950e-05    0.0001092
       14.588     5.927e-05    9.892e-05
       14.723     5.975e-05    8.880e-05
       14.859     6.184e-05    7.790e-05
       14.931     6.771e-05    6.771e-05
       15.136      None         None    
       30.479      None         None    
       30.836     4.865e-06    4.865e-06
       31.046     4.486e-06    5.245e-06
       31.333     4.272e-06    5.422e-06
       31.623     4.116e-06    5.541e-06
       31.915     3.988e-06    5.631e-06
       32.211     3.877e-06    5.703e-06
       32.509     3.779e-06    5.762e-06
       32.810     3.690e-06    5.811e-06
       33.113     3.608e-06    5.852e-06
       33.420     3.542e-06    5.926e-06
       33.729     3.481e-06    5.995e-06
       34.041     3.424e-06    6.057e-06
       34.356     3.371e-06    6.116e-06
       34.674     3.321e-06    6.170e-06
       34.995     3.273e-06    6.220e-06
       35.318     3.229e-06    6.267e-06
       35.645     3.186e-06    6.311e-06
       35.975     3.145e-06    6.352e-06
       36.308     3.107e-06    6.391e-06
       36.644     3.082e-06    6.458e-06
       36.983     3.059e-06    6.524e-06
       37.325     3.036e-06    6.589e-06
       37.670     3.015e-06    6.652e-06
       38.019     2.994e-06    6.714e-06
       38.371     2.974e-06    6.774e-06
       38.726     2.954e-06    6.833e-06
       39.084     2.936e-06    6.890e-06
       39.446     2.918e-06    6.946e-06
       39.811     2.900e-06    7.001e-06
       40.179     2.896e-06    7.082e-06
       40.551     2.892e-06    7.163e-06
       40.926     2.889e-06    7.244e-06
       41.305     2.885e-06    7.324e-06
       41.687     2.882e-06    7.405e-06
       42.073     2.880e-06    7.485e-06
       42.462     2.877e-06    7.566e-06
       42.855     2.875e-06    7.646e-06
       43.251     2.873e-06    7.726e-06
       43.652     2.871e-06    7.805e-06
       44.055     2.881e-06    7.908e-06
       44.463     2.891e-06    8.012e-06
       44.875     2.902e-06    8.117e-06
       45.290     2.913e-06    8.223e-06
       45.709     2.924e-06    8.331e-06
       46.132     2.935e-06    8.439e-06
       46.559     2.947e-06    8.549e-06
       46.989     2.959e-06    8.659e-06
       47.424     2.971e-06    8.771e-06
       47.863     2.983e-06    8.884e-06
       48.306     3.006e-06    9.017e-06
       48.753     3.029e-06    9.152e-06
       49.204     3.053e-06    9.290e-06
       49.659     3.078e-06    9.431e-06
       50.119     3.103e-06    9.574e-06
       50.582     3.128e-06    9.720e-06
       51.050     3.154e-06    9.868e-06
       51.523     3.181e-06    1.002e-05
       52.000     3.208e-06    1.017e-05
       52.481     3.236e-06    1.033e-05
       52.966     3.272e-06    1.050e-05
       53.456     3.310e-06    1.068e-05
       53.951     3.349e-06    1.086e-05
       54.450     3.389e-06    1.105e-05
       54.954     3.429e-06    1.124e-05
       55.463     3.471e-06    1.144e-05
       55.976     3.514e-06    1.164e-05
       56.494     3.559e-06    1.184e-05
       57.016     3.604e-06    1.205e-05
       57.544     3.651e-06    1.227e-05
       58.076     3.705e-06    1.250e-05
       58.614     3.761e-06    1.273e-05
       59.156     3.819e-06    1.297e-05
       59.704     3.878e-06    1.322e-05
       60.256     3.940e-06    1.348e-05
       60.814     4.004e-06    1.374e-05
       61.376     4.070e-06    1.401e-05
       61.944     4.138e-06    1.429e-05
       62.517     4.209e-06    1.457e-05
       63.096     4.283e-06    1.487e-05
       63.680     4.361e-06    1.517e-05
       64.269     4.442e-06    1.548e-05
       64.863     4.526e-06    1.580e-05
       65.464     4.614e-06    1.613e-05
       66.069     4.706e-06    1.647e-05
       66.681     4.802e-06    1.683e-05
       67.298     4.902e-06    1.719e-05
       67.920     5.006e-06    1.757e-05
       68.549     5.116e-06    1.795e-05
       69.183     5.230e-06    1.835e-05
       69.823     5.346e-06    1.874e-05
       70.469     5.467e-06    1.915e-05
       71.121     5.594e-06    1.958e-05
       71.779     5.727e-06    2.001e-05
       72.444     5.867e-06    2.046e-05
       73.114     6.015e-06    2.092e-05
       73.790     6.171e-06    2.140e-05
       74.473     6.336e-06    2.188e-05
       75.162     6.511e-06    2.238e-05
       75.858     6.697e-06    2.289e-05
       76.560     6.878e-06    2.339e-05
       77.268     7.069e-06    2.391e-05
       77.983     7.272e-06    2.443e-05
       78.705     7.488e-06    2.497e-05
       79.433     7.719e-06    2.551e-05
       80.168     7.965e-06    2.606e-05
       80.910     8.230e-06    2.662e-05
       81.658     8.515e-06    2.718e-05
       82.414     8.822e-06    2.774e-05
       83.176     9.156e-06    2.829e-05
       83.946     9.474e-06    2.882e-05
       84.723     9.818e-06    2.934e-05
       85.507     1.019e-05    2.984e-05
       86.298     1.060e-05    3.033e-05
       87.096     1.105e-05    3.079e-05
       87.902     1.154e-05    3.121e-05
       88.716     1.209e-05    3.157e-05
       89.536     1.271e-05    3.185e-05
       90.365     1.341e-05    3.203e-05
       91.201     1.422e-05    3.208e-05
       92.045     1.501e-05    3.208e-05
       92.897     1.594e-05    3.192e-05
       93.756     1.706e-05    3.154e-05
       94.624     1.847e-05    3.081e-05
       95.499     2.043e-05    2.945e-05
       96.331     2.519e-05    2.519e-05
       97.275      None         None    


==> anc/SI_DAMA10Sm_delchisq_7.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        4.699      None         None    
        4.775     0.0005884    0.0005884
        4.786     0.0005595    0.0006172
        4.831     0.0004710    0.0006595
        4.875     0.0004227    0.0006647
        4.920     0.0003868    0.0006604
        4.966     0.0003580    0.0006518
        5.012     0.0003340    0.0006408
        5.058     0.0003135    0.0006287
        5.105     0.0002958    0.0006159
        5.152     0.0002802    0.0006028
        5.200     0.0002664    0.0005898
        5.248     0.0002540    0.0005770
        5.297     0.0002370    0.0005695
        5.346     0.0002225    0.0005607
        5.395     0.0002099    0.0005511
        5.445     0.0001988    0.0005412
        5.495     0.0001889    0.0005310
        5.546     0.0001801    0.0005207
        5.598     0.0001722    0.0005106
        5.649     0.0001649    0.0005005
        5.702     0.0001583    0.0004907
        5.754     0.0001523    0.0004811
        5.808     0.0001449    0.0004747
        5.861     0.0001382    0.0004680
        5.916     0.0001322    0.0004610
        5.970     0.0001267    0.0004539
        6.026     0.0001218    0.0004468
        6.081     0.0001172    0.0004396
        6.138     0.0001130    0.0004325
        6.194     0.0001091    0.0004254
        6.252     0.0001055    0.0004185
        6.310     0.0001021    0.0004117
        6.368     9.836e-05    0.0004073
        6.427     9.487e-05    0.0004027
        6.486     9.165e-05    0.0003980
        6.546     8.867e-05    0.0003932
        6.607     8.589e-05    0.0003883
        6.668     8.330e-05    0.0003834
        6.730     8.088e-05    0.0003784
        6.792     7.861e-05    0.0003735
        6.855     7.648e-05    0.0003686
        6.918     7.447e-05    0.0003638
        6.982     7.238e-05    0.0003608
        7.047     7.041e-05    0.0003577
        7.112     6.857e-05    0.0003545
        7.178     6.683e-05    0.0003512
        7.244     6.519e-05    0.0003478
        7.311     6.363e-05    0.0003444
        7.379     6.216e-05    0.0003409
        7.447     6.077e-05    0.0003374
        7.516     5.944e-05    0.0003339
        7.586     5.817e-05    0.0003303
        7.656     5.696e-05    0.0003283
        7.727     5.581e-05    0.0003261
        7.798     5.471e-05    0.0003238
        7.870     5.367e-05    0.0003214
        7.943     5.266e-05    0.0003190
        8.017     5.170e-05    0.0003164
        8.091     5.078e-05    0.0003139
        8.166     4.990e-05    0.0003113
        8.241     4.905e-05    0.0003086
        8.318     4.823e-05    0.0003059
        8.395     4.753e-05    0.0003044
        8.472     4.684e-05    0.0003027
        8.551     4.619e-05    0.0003010
        8.630     4.555e-05    0.0002991
        8.710     4.493e-05    0.0002972
        8.790     4.434e-05    0.0002952
        8.872     4.376e-05    0.0002932
        8.954     4.321e-05    0.0002911
        9.036     4.266e-05    0.0002890
        9.120     4.214e-05    0.0002868
        9.204     4.174e-05    0.0002855
        9.290     4.134e-05    0.0002840
        9.376     4.096e-05    0.0002825
        9.462     4.059e-05    0.0002810
        9.550     4.022e-05    0.0002793
        9.638     3.987e-05    0.0002776
        9.727     3.952e-05    0.0002758
        9.817     3.919e-05    0.0002740
        9.908     3.886e-05    0.0002722
       10.000     3.853e-05    0.0002703
       10.093     3.832e-05    0.0002688
       10.186     3.811e-05    0.0002673
       10.280     3.790e-05    0.0002658
       10.375     3.769e-05    0.0002642
       10.471     3.749e-05    0.0002625
       10.568     3.730e-05    0.0002608
       10.666     3.710e-05    0.0002591
       10.765     3.692e-05    0.0002573
       10.864     3.673e-05    0.0002555
       10.965     3.655e-05    0.0002536
       11.066     3.641e-05    0.0002516
       11.169     3.627e-05    0.0002496
       11.272     3.614e-05    0.0002475
       11.376     3.600e-05    0.0002455
       11.482     3.587e-05    0.0002434
       11.588     3.575e-05    0.0002413
       11.695     3.562e-05    0.0002392
       11.803     3.549e-05    0.0002372
       11.912     3.537e-05    0.0002351
       12.023     3.525e-05    0.0002330
       12.134     3.501e-05    0.0002295
       12.246     3.478e-05    0.0002261
       12.359     3.455e-05    0.0002227
       12.474     3.433e-05    0.0002194
       12.589     3.411e-05    0.0002160
       12.706     3.390e-05    0.0002127
       12.823     3.369e-05    0.0002094
       12.942     3.349e-05    0.0002062
       13.062     3.329e-05    0.0002030
       13.183     3.310e-05    0.0001999
       13.305     3.253e-05    0.0001932
       13.428     3.200e-05    0.0001866
       13.552     3.149e-05    0.0001801
       13.677     3.101e-05    0.0001738
       13.804     3.056e-05    0.0001677
       13.932     3.012e-05    0.0001617
       14.060     2.971e-05    0.0001560
       14.191     2.932e-05    0.0001505
       14.322     2.894e-05    0.0001452
       14.454     2.858e-05    0.0001401
       14.588     2.769e-05    0.0001305
       14.723     2.688e-05    0.0001217
       14.859     2.613e-05    0.0001136
       14.997     2.545e-05    0.0001062
       15.136     2.482e-05    9.949e-05
       15.276     2.423e-05    9.334e-05
       15.417     2.369e-05    8.773e-05
       15.560     2.319e-05    8.259e-05
       15.704     2.272e-05    7.789e-05
       15.849     2.228e-05    7.358e-05
       15.996     2.134e-05    6.732e-05
       16.144     2.050e-05    6.188e-05
       16.293     1.974e-05    5.711e-05
       16.444     1.905e-05    5.291e-05
       16.596     1.843e-05    4.919e-05
       16.749     1.786e-05    4.589e-05
       16.904     1.733e-05    4.294e-05
       17.061     1.685e-05    4.029e-05
       17.219     1.640e-05    3.789e-05
       17.378     1.598e-05    3.573e-05
       17.539     1.518e-05    3.328e-05
       17.701     1.446e-05    3.113e-05
       17.865     1.381e-05    2.922e-05
       18.030     1.322e-05    2.751e-05
       18.197     1.268e-05    2.599e-05
       18.365     1.219e-05    2.461e-05
       18.535     1.174e-05    2.337e-05
       18.707     1.132e-05    2.223e-05
       18.880     1.094e-05    2.120e-05
       19.055     1.058e-05    2.026e-05
       19.231     9.985e-06    1.942e-05
       19.409     9.457e-06    1.864e-05
       19.588     8.985e-06    1.792e-05
       19.770     8.559e-06    1.725e-05
       19.953     8.173e-06    1.662e-05
       20.137     7.822e-06    1.603e-05
       20.324     7.501e-06    1.549e-05
       20.512     7.206e-06    1.497e-05
       20.701     6.934e-06    1.449e-05
       20.893     6.682e-06    1.404e-05
       21.086     6.339e-06    1.370e-05
       21.281     6.033e-06    1.336e-05
       21.478     5.757e-06    1.303e-05
       21.677     5.506e-06    1.272e-05
       21.878     5.277e-06    1.241e-05
       22.080     5.068e-06    1.211e-05
       22.284     4.876e-06    1.182e-05
       22.491     4.698e-06    1.155e-05
       22.699     4.533e-06    1.128e-05
       22.909     4.380e-06    1.103e-05
       23.121     4.201e-06    1.086e-05
       23.335     4.036e-06    1.068e-05
       23.550     3.885e-06    1.051e-05
       23.768     3.745e-06    1.033e-05
       23.988     3.616e-06    1.016e-05
       24.210     3.496e-06    9.991e-06
       24.434     3.385e-06    9.825e-06
       24.660     3.280e-06    9.662e-06
       24.889     3.182e-06    9.503e-06
       25.119     3.090e-06    9.347e-06
       25.351     2.994e-06    9.256e-06
       25.586     2.905e-06    9.163e-06
       25.823     2.821e-06    9.068e-06
       26.062     2.742e-06    8.972e-06
       26.303     2.667e-06    8.876e-06
       26.546     2.597e-06    8.779e-06
       26.792     2.531e-06    8.682e-06
       27.040     2.468e-06    8.585e-06
       27.290     2.409e-06    8.490e-06
       27.542     2.352e-06    8.394e-06
       27.797     2.300e-06    8.354e-06
       28.054     2.250e-06    8.311e-06
       28.314     2.202e-06    8.266e-06
       28.576     2.156e-06    8.219e-06
       28.840     2.113e-06    8.171e-06
       29.107     2.071e-06    8.122e-06
       29.376     2.031e-06    8.071e-06
       29.648     1.993e-06    8.020e-06
       29.923     1.956e-06    7.968e-06
       30.200     1.921e-06    7.916e-06
       30.479     1.892e-06    7.910e-06
       30.761     1.864e-06    7.903e-06
       31.046     1.837e-06    7.894e-06
       31.333     1.811e-06    7.883e-06
       31.623     1.786e-06    7.871e-06
       31.915     1.761e-06    7.857e-06
       32.211     1.738e-06    7.842e-06
       32.509     1.715e-06    7.825e-06
       32.810     1.692e-06    7.808e-06
       33.113     1.671e-06    7.789e-06
       33.420     1.656e-06    7.812e-06
       33.729     1.642e-06    7.833e-06
       34.041     1.628e-06    7.854e-06
       34.356     1.614e-06    7.872e-06
       34.674     1.600e-06    7.890e-06
       34.995     1.587e-06    7.906e-06
       35.318     1.574e-06    7.921e-06
       35.645     1.562e-06    7.935e-06
       35.975     1.549e-06    7.948e-06
       36.308     1.537e-06    7.960e-06
       36.644     1.532e-06    8.008e-06
       36.983     1.527e-06    8.056e-06
       37.325     1.522e-06    8.104e-06
       37.670     1.516e-06    8.150e-06
       38.019     1.511e-06    8.196e-06
       38.371     1.507e-06    8.241e-06
       38.726     1.502e-06    8.285e-06
       39.084     1.497e-06    8.329e-06
       39.446     1.492e-06    8.372e-06
       39.811     1.488e-06    8.414e-06
       40.179     1.489e-06    8.489e-06
       40.551     1.491e-06    8.564e-06
       40.926     1.493e-06    8.640e-06
       41.305     1.495e-06    8.715e-06
       41.687     1.496e-06    8.791e-06
       42.073     1.498e-06    8.867e-06
       42.462     1.500e-06    8.942e-06
       42.855     1.502e-06    9.018e-06
       43.251     1.504e-06    9.094e-06
       43.652     1.506e-06    9.170e-06
       44.055     1.514e-06    9.275e-06
       44.463     1.522e-06    9.381e-06
       44.875     1.530e-06    9.489e-06
       45.290     1.538e-06    9.598e-06
       45.709     1.546e-06    9.708e-06
       46.132     1.555e-06    9.820e-06
       46.559     1.563e-06    9.932e-06
       46.989     1.572e-06    1.005e-05
       47.424     1.581e-06    1.016e-05
       47.863     1.589e-06    1.028e-05
       48.306     1.603e-06    1.042e-05
       48.753     1.618e-06    1.056e-05
       49.204     1.632e-06    1.071e-05
       49.659     1.647e-06    1.086e-05
       50.119     1.662e-06    1.101e-05
       50.582     1.678e-06    1.117e-05
       51.050     1.693e-06    1.133e-05
       51.523     1.709e-06    1.149e-05
       52.000     1.726e-06    1.166e-05
       52.481     1.742e-06    1.182e-05
       52.966     1.764e-06    1.201e-05
       53.456     1.785e-06    1.221e-05
       53.951     1.808e-06    1.240e-05
       54.450     1.830e-06    1.261e-05
       54.954     1.854e-06    1.282e-05
       55.463     1.878e-06    1.303e-05
       55.976     1.903e-06    1.325e-05
       56.494     1.928e-06    1.347e-05
       57.016     1.954e-06    1.370e-05
       57.544     1.981e-06    1.394e-05
       58.076     2.011e-06    1.419e-05
       58.614     2.042e-06    1.445e-05
       59.156     2.075e-06    1.472e-05
       59.704     2.108e-06    1.499e-05
       60.256     2.143e-06    1.527e-05
       60.814     2.178e-06    1.556e-05
       61.376     2.215e-06    1.586e-05
       61.944     2.253e-06    1.617e-05
       62.517     2.293e-06    1.649e-05
       63.096     2.334e-06    1.682e-05
       63.680     2.377e-06    1.715e-05
       64.269     2.422e-06    1.750e-05
       64.863     2.468e-06    1.786e-05
       65.464     2.517e-06    1.823e-05
       66.069     2.567e-06    1.861e-05
       66.681     2.620e-06    1.901e-05
       67.298     2.675e-06    1.942e-05
       67.920     2.732e-06    1.984e-05
       68.549     2.792e-06    2.028e-05
       69.183     2.854e-06    2.072e-05
       69.823     2.917e-06    2.117e-05
       70.469     2.983e-06    2.164e-05
       71.121     3.051e-06    2.212e-05
       71.779     3.124e-06    2.261e-05
       72.444     3.199e-06    2.313e-05
       73.114     3.279e-06    2.366e-05
       73.790     3.362e-06    2.420e-05
       74.473     3.450e-06    2.477e-05
       75.162     3.543e-06    2.535e-05
       75.858     3.642e-06    2.595e-05
       76.560     3.737e-06    2.653e-05
       77.268     3.838e-06    2.714e-05
       77.983     3.945e-06    2.776e-05
       78.705     4.058e-06    2.840e-05
       79.433     4.178e-06    2.905e-05
       80.168     4.305e-06    2.972e-05
       80.910     4.440e-06    3.041e-05
       81.658     4.585e-06    3.111e-05
       82.414     4.740e-06    3.182e-05
       83.176     4.906e-06    3.254e-05
       83.946     5.064e-06    3.323e-05
       84.723     5.234e-06    3.392e-05
       85.507     5.415e-06    3.462e-05
       86.298     5.610e-06    3.532e-05
       87.096     5.820e-06    3.601e-05
       87.902     6.048e-06    3.670e-05
       88.716     6.295e-06    3.736e-05
       89.536     6.565e-06    3.799e-05
       90.365     6.861e-06    3.858e-05
       91.201     7.188e-06    3.911e-05
       92.045     7.497e-06    3.960e-05
       92.897     7.836e-06    4.003e-05
       93.756     8.210e-06    4.038e-05
       94.624     8.627e-06    4.065e-05
       95.499     9.093e-06    4.079e-05
       96.383     9.621e-06    4.079e-05
       97.275     1.023e-05    4.061e-05
       98.175     1.093e-05    4.020e-05
       99.083     1.176e-05    3.951e-05
      100.000     1.277e-05    3.845e-05
      100.925     1.380e-05    3.736e-05
      101.859     1.509e-05    3.585e-05
      102.802     1.684e-05    3.370e-05
      103.753     1.961e-05    3.032e-05
      104.333     2.472e-05    2.472e-05
      105.682      None         None    


==> anc/SI_DAMA10Sm_gof_0.9.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        8.630      None         None    
        8.751     0.0001698    0.0001698
        8.790     0.0001616    0.0001780
        8.872     0.0001545    0.0001824
        8.954     0.0001496    0.0001847
        9.036     0.0001456    0.0001861
        9.120     0.0001422    0.0001868
        9.204     0.0001393    0.0001879
        9.290     0.0001368    0.0001886
        9.376     0.0001346    0.0001889
        9.462     0.0001326    0.0001890
        9.550     0.0001308    0.0001888
        9.638     0.0001291    0.0001884
        9.727     0.0001275    0.0001879
        9.817     0.0001260    0.0001872
        9.908     0.0001247    0.0001863
       10.000     0.0001234    0.0001854
       10.093     0.0001227    0.0001845
       10.186     0.0001220    0.0001834
       10.280     0.0001214    0.0001823
       10.375     0.0001209    0.0001810
       10.471     0.0001204    0.0001796
       10.568     0.0001200    0.0001781
       10.666     0.0001196    0.0001766
       10.765     0.0001193    0.0001749
       10.864     0.0001191    0.0001731
       10.965     0.0001189    0.0001713
       11.066     0.0001193    0.0001688
       11.169     0.0001197    0.0001661
       11.272     0.0001203    0.0001634
       11.376     0.0001210    0.0001605
       11.482     0.0001219    0.0001574
       11.588     0.0001231    0.0001540
       11.695     0.0001246    0.0001503
       11.803     0.0001268    0.0001458
       11.912     0.0001311    0.0001393
       11.938     0.0001350    0.0001350
       12.134      None         None    
       49.659      None         None    
       50.282     6.424e-06    6.424e-06
       50.582     6.116e-06    6.732e-06
       51.050     6.014e-06    7.008e-06
       51.523     5.963e-06    7.237e-06
       52.000     5.935e-06    7.446e-06
       52.481     5.920e-06    7.645e-06
       52.966     5.940e-06    7.835e-06
       53.456     5.966e-06    8.025e-06
       53.951     5.996e-06    8.215e-06
       54.450     6.031e-06    8.407e-06
       54.954     6.069e-06    8.600e-06
       55.463     6.112e-06    8.796e-06
       55.976     6.158e-06    8.993e-06
       56.494     6.207e-06    9.193e-06
       57.016     6.261e-06    9.396e-06
       57.544     6.317e-06    9.602e-06
       58.076     6.392e-06    9.809e-06
       58.614     6.470e-06    1.002e-05
       59.156     6.551e-06    1.024e-05
       59.704     6.636e-06    1.046e-05
       60.256     6.725e-06    1.069e-05
       60.814     6.818e-06    1.092e-05
       61.376     6.916e-06    1.116e-05
       61.944     7.018e-06    1.141e-05
       62.517     7.125e-06    1.166e-05
       63.096     7.238e-06    1.191e-05
       63.680     7.361e-06    1.217e-05
       64.269     7.489e-06    1.243e-05
       64.863     7.624e-06    1.270e-05
       65.464     7.765e-06    1.298e-05
       66.069     7.913e-06    1.327e-05
       66.681     8.069e-06    1.356e-05
       67.298     8.233e-06    1.386e-05
       67.920     8.406e-06    1.416e-05
       68.549     8.590e-06    1.448e-05
       69.183     8.784e-06    1.479e-05
       69.823     8.980e-06    1.511e-05
       70.469     9.188e-06    1.543e-05
       71.121     9.408e-06    1.576e-05
       71.779     9.641e-06    1.610e-05
       72.444     9.890e-06    1.644e-05
       73.114     1.016e-05    1.678e-05
       73.790     1.044e-05    1.713e-05
       74.473     1.075e-05    1.747e-05
       75.162     1.108e-05    1.782e-05
       75.858     1.144e-05    1.816e-05
       76.560     1.179e-05    1.849e-05
       77.268     1.217e-05    1.881e-05
       77.983     1.258e-05    1.912e-05
       78.705     1.304e-05    1.941e-05
       79.433     1.355e-05    1.968e-05
       80.168     1.412e-05    1.991e-05
       80.910     1.479e-05    2.007e-05
       81.658     1.558e-05    2.012e-05
       82.414     1.661e-05    1.995e-05
       83.129     1.870e-05    1.870e-05
       83.946      None         None    


==> anc/SI_DAMA10Sm_gof_3.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        7.379      None         None    
        7.471     0.0001966    0.0001966
        7.516     0.0001825    0.0002108
        7.586     0.0001723    0.0002162
        7.656     0.0001635    0.0002218
        7.727     0.0001566    0.0002253
        7.798     0.0001509    0.0002276
        7.870     0.0001459    0.0002292
        7.943     0.0001415    0.0002301
        8.017     0.0001375    0.0002306
        8.091     0.0001339    0.0002307
        8.166     0.0001306    0.0002306
        8.241     0.0001275    0.0002302
        8.318     0.0001246    0.0002295
        8.395     0.0001220    0.0002299
        8.472     0.0001195    0.0002301
        8.551     0.0001172    0.0002300
        8.630     0.0001150    0.0002297
        8.710     0.0001130    0.0002292
        8.790     0.0001110    0.0002285
        8.872     0.0001092    0.0002277
        8.954     0.0001075    0.0002268
        9.036     0.0001059    0.0002258
        9.120     0.0001043    0.0002247
        9.204     0.0001030    0.0002242
        9.290     0.0001018    0.0002236
        9.376     0.0001007    0.0002228
        9.462     9.961e-05    0.0002219
        9.550     9.857e-05    0.0002210
        9.638     9.757e-05    0.0002199
        9.727     9.662e-05    0.0002188
        9.817     9.570e-05    0.0002175
        9.908     9.483e-05    0.0002162
       10.000     9.398e-05    0.0002148
       10.093     9.344e-05    0.0002137
       10.186     9.292e-05    0.0002125
       10.280     9.243e-05    0.0002112
       10.375     9.197e-05    0.0002099
       10.471     9.152e-05    0.0002085
       10.568     9.109e-05    0.0002070
       10.666     9.069e-05    0.0002055
       10.765     9.030e-05    0.0002039
       10.864     8.993e-05    0.0002023
       10.965     8.958e-05    0.0002006
       11.066     8.942e-05    0.0001986
       11.169     8.928e-05    0.0001966
       11.272     8.915e-05    0.0001945
       11.376     8.903e-05    0.0001924
       11.482     8.893e-05    0.0001903
       11.588     8.884e-05    0.0001882
       11.695     8.877e-05    0.0001861
       11.803     8.872e-05    0.0001839
       11.912     8.868e-05    0.0001818
       12.023     8.866e-05    0.0001796
       12.134     8.849e-05    0.0001761
       12.246     8.836e-05    0.0001725
       12.359     8.828e-05    0.0001690
       12.474     8.824e-05    0.0001654
       12.589     8.825e-05    0.0001619
       12.706     8.831e-05    0.0001583
       12.823     8.843e-05    0.0001547
       12.942     8.861e-05    0.0001511
       13.062     8.886e-05    0.0001475
       13.183     8.920e-05    0.0001438
       13.305     8.933e-05    0.0001364
       13.428     9.003e-05    0.0001286
       13.552     9.171e-05    0.0001199
       13.677     9.620e-05    0.0001086
       13.709     0.0001016    0.0001016
       13.932      None         None    
       38.726      None         None    
       39.168     4.932e-06    4.932e-06
       39.446     4.604e-06    5.260e-06
       39.811     4.454e-06    5.448e-06
       40.179     4.370e-06    5.608e-06
       40.551     4.305e-06    5.751e-06
       40.926     4.251e-06    5.881e-06
       41.305     4.206e-06    6.004e-06
       41.687     4.167e-06    6.121e-06
       42.073     4.132e-06    6.233e-06
       42.462     4.101e-06    6.341e-06
       42.855     4.074e-06    6.447e-06
       43.251     4.049e-06    6.549e-06
       43.652     4.027e-06    6.650e-06
       44.055     4.024e-06    6.765e-06
       44.463     4.023e-06    6.881e-06
       44.875     4.023e-06    6.996e-06
       45.290     4.024e-06    7.112e-06
       45.709     4.026e-06    7.228e-06
       46.132     4.030e-06    7.345e-06
       46.559     4.034e-06    7.462e-06
       46.989     4.039e-06    7.579e-06
       47.424     4.045e-06    7.697e-06
       47.863     4.052e-06    7.815e-06
       48.306     4.075e-06    7.948e-06
       48.753     4.099e-06    8.083e-06
       49.204     4.123e-06    8.220e-06
       49.659     4.148e-06    8.360e-06
       50.119     4.175e-06    8.502e-06
       50.582     4.202e-06    8.646e-06
       51.050     4.230e-06    8.792e-06
       51.523     4.259e-06    8.941e-06
       52.000     4.288e-06    9.092e-06
       52.481     4.319e-06    9.246e-06
       52.966     4.363e-06    9.412e-06
       53.456     4.408e-06    9.582e-06
       53.951     4.455e-06    9.756e-06
       54.450     4.503e-06    9.935e-06
       54.954     4.552e-06    1.012e-05
       55.463     4.603e-06    1.030e-05
       55.976     4.656e-06    1.050e-05
       56.494     4.710e-06    1.069e-05
       57.016     4.766e-06    1.089e-05
       57.544     4.824e-06    1.110e-05
       58.076     4.892e-06    1.131e-05
       58.614     4.962e-06    1.153e-05
       59.156     5.035e-06    1.176e-05
       59.704     5.110e-06    1.199e-05
       60.256     5.188e-06    1.223e-05
       60.814     5.269e-06    1.247e-05
       61.376     5.353e-06    1.273e-05
       61.944     5.440e-06    1.299e-05
       62.517     5.530e-06    1.325e-05
       63.096     5.625e-06    1.353e-05
       63.680     5.726e-06    1.381e-05
       64.269     5.830e-06    1.409e-05
       64.863     5.940e-06    1.439e-05
       65.464     6.054e-06    1.469e-05
       66.069     6.173e-06    1.501e-05
       66.681     6.297e-06    1.533e-05
       67.298     6.427e-06    1.567e-05
       67.920     6.564e-06    1.601e-05
       68.549     6.707e-06    1.636e-05
       69.183     6.858e-06    1.672e-05
       69.823     7.010e-06    1.708e-05
       70.469     7.169e-06    1.745e-05
       71.121     7.337e-06    1.783e-05
       71.779     7.514e-06    1.822e-05
       72.444     7.701e-06    1.863e-05
       73.114     7.898e-06    1.904e-05
       73.790     8.108e-06    1.946e-05
       74.473     8.330e-06    1.989e-05
       75.162     8.567e-06    2.033e-05
       75.858     8.820e-06    2.077e-05
       76.560     9.066e-06    2.121e-05
       77.268     9.328e-06    2.165e-05
       77.983     9.608e-06    2.210e-05
       78.705     9.907e-06    2.255e-05
       79.433     1.023e-05    2.300e-05
       80.168     1.058e-05    2.345e-05
       80.910     1.095e-05    2.390e-05
       81.658     1.137e-05    2.433e-05
       82.414     1.182e-05    2.474e-05
       83.176     1.232e-05    2.513e-05
       83.946     1.279e-05    2.550e-05
       84.723     1.332e-05    2.583e-05
       85.507     1.391e-05    2.612e-05
       86.298     1.457e-05    2.636e-05
       87.096     1.533e-05    2.650e-05
       87.902     1.622e-05    2.652e-05
       88.716     1.730e-05    2.635e-05
       89.536     1.870e-05    2.585e-05
       90.365     2.097e-05    2.446e-05
       90.591     2.284e-05    2.284e-05
       92.045      None         None    


==> anc/SI_DAMA10Sm_gof_5.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        5.808      None         None    
        5.865     0.0002966    0.0002966
        5.916     0.0002602    0.0003331
        5.970     0.0002403    0.0003403
        6.026     0.0002254    0.0003431
        6.081     0.0002131    0.0003436
        6.138     0.0002027    0.0003428
        6.194     0.0001935    0.0003410
        6.252     0.0001854    0.0003386
        6.310     0.0001781    0.0003357
        6.368     0.0001694    0.0003363
        6.427     0.0001617    0.0003359
        6.486     0.0001550    0.0003347
        6.546     0.0001488    0.0003330
        6.607     0.0001433    0.0003309
        6.668     0.0001383    0.0003284
        6.730     0.0001336    0.0003257
        6.792     0.0001293    0.0003228
        6.855     0.0001254    0.0003197
        6.918     0.0001217    0.0003166
        6.982     0.0001177    0.0003155
        7.047     0.0001140    0.0003141
        7.112     0.0001106    0.0003125
        7.178     0.0001074    0.0003106
        7.244     0.0001045    0.0003085
        7.311     0.0001017    0.0003063
        7.379     9.913e-05    0.0003039
        7.447     9.669e-05    0.0003014
        7.516     9.439e-05    0.0002989
        7.586     9.221e-05    0.0002963
        7.656     9.008e-05    0.0002952
        7.727     8.806e-05    0.0002938
        7.798     8.616e-05    0.0002924
        7.870     8.435e-05    0.0002907
        7.943     8.264e-05    0.0002890
        8.017     8.101e-05    0.0002871
        8.091     7.946e-05    0.0002852
        8.166     7.798e-05    0.0002832
        8.241     7.656e-05    0.0002811
        8.318     7.521e-05    0.0002789
        8.395     7.401e-05    0.0002779
        8.472     7.287e-05    0.0002767
        8.551     7.176e-05    0.0002754
        8.630     7.071e-05    0.0002740
        8.710     6.969e-05    0.0002725
        8.790     6.871e-05    0.0002709
        8.872     6.777e-05    0.0002692
        8.954     6.686e-05    0.0002675
        9.036     6.598e-05    0.0002657
        9.120     6.514e-05    0.0002638
        9.204     6.448e-05    0.0002627
        9.290     6.384e-05    0.0002616
        9.376     6.322e-05    0.0002603
        9.462     6.262e-05    0.0002589
        9.550     6.203e-05    0.0002575
        9.638     6.147e-05    0.0002560
        9.727     6.092e-05    0.0002545
        9.817     6.039e-05    0.0002528
        9.908     5.987e-05    0.0002512
       10.000     5.936e-05    0.0002494
       10.093     5.902e-05    0.0002481
       10.186     5.870e-05    0.0002467
       10.280     5.838e-05    0.0002453
       10.375     5.807e-05    0.0002438
       10.471     5.777e-05    0.0002422
       10.568     5.748e-05    0.0002406
       10.666     5.719e-05    0.0002390
       10.765     5.691e-05    0.0002373
       10.864     5.663e-05    0.0002356
       10.965     5.637e-05    0.0002338
       11.066     5.618e-05    0.0002318
       11.169     5.600e-05    0.0002299
       11.272     5.582e-05    0.0002278
       11.376     5.564e-05    0.0002258
       11.482     5.547e-05    0.0002238
       11.588     5.530e-05    0.0002218
       11.695     5.514e-05    0.0002197
       11.803     5.498e-05    0.0002177
       11.912     5.483e-05    0.0002156
       12.023     5.468e-05    0.0002136
       12.134     5.436e-05    0.0002102
       12.246     5.406e-05    0.0002068
       12.359     5.376e-05    0.0002035
       12.474     5.348e-05    0.0002002
       12.589     5.320e-05    0.0001969
       12.706     5.294e-05    0.0001937
       12.823     5.268e-05    0.0001905
       12.942     5.243e-05    0.0001873
       13.062     5.219e-05    0.0001841
       13.183     5.196e-05    0.0001810
       13.305     5.120e-05    0.0001745
       13.428     5.050e-05    0.0001681
       13.552     4.986e-05    0.0001618
       13.677     4.927e-05    0.0001556
       13.804     4.873e-05    0.0001495
       13.932     4.823e-05    0.0001436
       14.060     4.777e-05    0.0001379
       14.191     4.736e-05    0.0001324
       14.322     4.699e-05    0.0001271
       14.454     4.665e-05    0.0001220
       14.588     4.565e-05    0.0001125
       14.723     4.483e-05    0.0001037
       14.859     4.417e-05    9.556e-05
       14.997     4.368e-05    8.799e-05
       15.136     4.338e-05    8.092e-05
       15.276     4.330e-05    7.427e-05
       15.417     4.353e-05    6.789e-05
       15.560     4.426e-05    6.152e-05
       15.704     4.646e-05    5.415e-05
       15.745     4.961e-05    4.961e-05
       15.996      None         None    
       26.303      None         None    
       26.605     5.607e-06    5.607e-06
       26.792     5.170e-06    6.043e-06
       27.040     4.881e-06    6.172e-06
       27.290     4.663e-06    6.236e-06
       27.542     4.480e-06    6.267e-06
       27.797     4.297e-06    6.356e-06
       28.054     4.140e-06    6.420e-06
       28.314     4.002e-06    6.465e-06
       28.576     3.878e-06    6.497e-06
       28.840     3.765e-06    6.518e-06
       29.107     3.662e-06    6.531e-06
       29.376     3.566e-06    6.537e-06
       29.648     3.477e-06    6.536e-06
       29.923     3.393e-06    6.531e-06
       30.200     3.315e-06    6.522e-06
       30.479     3.245e-06    6.557e-06
       30.761     3.180e-06    6.587e-06
       31.046     3.118e-06    6.613e-06
       31.333     3.060e-06    6.635e-06
       31.623     3.004e-06    6.653e-06
       31.915     2.951e-06    6.667e-06
       32.211     2.901e-06    6.679e-06
       32.509     2.853e-06    6.687e-06
       32.810     2.807e-06    6.693e-06
       33.113     2.763e-06    6.697e-06
       33.420     2.730e-06    6.738e-06
       33.729     2.698e-06    6.777e-06
       34.041     2.667e-06    6.814e-06
       34.356     2.638e-06    6.849e-06
       34.674     2.609e-06    6.882e-06
       34.995     2.581e-06    6.912e-06
       35.318     2.555e-06    6.941e-06
       35.645     2.529e-06    6.969e-06
       35.975     2.503e-06    6.994e-06
       36.308     2.479e-06    7.018e-06
       36.644     2.465e-06    7.075e-06
       36.983     2.452e-06    7.131e-06
       37.325     2.440e-06    7.185e-06
       37.670     2.427e-06    7.239e-06
       38.019     2.415e-06    7.292e-06
       38.371     2.404e-06    7.344e-06
       38.726     2.392e-06    7.395e-06
       39.084     2.381e-06    7.445e-06
       39.446     2.370e-06    7.494e-06
       39.811     2.359e-06    7.542e-06
       40.179     2.359e-06    7.619e-06
       40.551     2.359e-06    7.696e-06
       40.926     2.359e-06    7.774e-06
       41.305     2.359e-06    7.851e-06
       41.687     2.359e-06    7.928e-06
       42.073     2.359e-06    8.006e-06
       42.462     2.360e-06    8.083e-06
       42.855     2.360e-06    8.160e-06
       43.251     2.361e-06    8.237e-06
       43.652     2.362e-06    8.314e-06
       44.055     2.372e-06    8.417e-06
       44.463     2.382e-06    8.521e-06
       44.875     2.393e-06    8.626e-06
       45.290     2.404e-06    8.732e-06
       45.709     2.415e-06    8.840e-06
       46.132     2.426e-06    8.949e-06
       46.559     2.437e-06    9.059e-06
       46.989     2.448e-06    9.170e-06
       47.424     2.460e-06    9.282e-06
       47.863     2.472e-06    9.395e-06
       48.306     2.492e-06    9.530e-06
       48.753     2.513e-06    9.669e-06
       49.204     2.534e-06    9.809e-06
       49.659     2.556e-06    9.953e-06
       50.119     2.577e-06    1.010e-05
       50.582     2.600e-06    1.025e-05
       51.050     2.623e-06    1.040e-05
       51.523     2.646e-06    1.055e-05
       52.000     2.670e-06    1.071e-05
       52.481     2.694e-06    1.087e-05
       52.966     2.726e-06    1.105e-05
       53.456     2.758e-06    1.123e-05
       53.951     2.791e-06    1.142e-05
       54.450     2.825e-06    1.161e-05
       54.954     2.860e-06    1.181e-05
       55.463     2.896e-06    1.201e-05
       55.976     2.933e-06    1.222e-05
       56.494     2.971e-06    1.243e-05
       57.016     3.010e-06    1.265e-05
       57.544     3.050e-06    1.287e-05
       58.076     3.096e-06    1.310e-05
       58.614     3.143e-06    1.335e-05
       59.156     3.192e-06    1.360e-05
       59.704     3.243e-06    1.386e-05
       60.256     3.295e-06    1.412e-05
       60.814     3.349e-06    1.439e-05
       61.376     3.405e-06    1.467e-05
       61.944     3.462e-06    1.496e-05
       62.517     3.522e-06    1.526e-05
       63.096     3.585e-06    1.557e-05
       63.680     3.650e-06    1.588e-05
       64.269     3.719e-06    1.620e-05
       64.863     3.790e-06    1.654e-05
       65.464     3.864e-06    1.688e-05
       66.069     3.941e-06    1.724e-05
       66.681     4.021e-06    1.761e-05
       67.298     4.105e-06    1.799e-05
       67.920     4.193e-06    1.838e-05
       68.549     4.285e-06    1.878e-05
       69.183     4.380e-06    1.920e-05
       69.823     4.477e-06    1.961e-05
       70.469     4.578e-06    2.004e-05
       71.121     4.684e-06    2.048e-05
       71.779     4.796e-06    2.094e-05
       72.444     4.912e-06    2.141e-05
       73.114     5.035e-06    2.190e-05
       73.790     5.165e-06    2.240e-05
       74.473     5.302e-06    2.292e-05
       75.162     5.447e-06    2.345e-05
       75.858     5.601e-06    2.399e-05
       76.560     5.750e-06    2.452e-05
       77.268     5.908e-06    2.507e-05
       77.983     6.075e-06    2.563e-05
       78.705     6.253e-06    2.620e-05
       79.433     6.442e-06    2.679e-05
       80.168     6.643e-06    2.739e-05
       80.910     6.859e-06    2.799e-05
       81.658     7.090e-06    2.861e-05
       82.414     7.339e-06    2.922e-05
       83.176     7.607e-06    2.984e-05
       83.946     7.863e-06    3.043e-05
       84.723     8.138e-06    3.102e-05
       85.507     8.434e-06    3.160e-05
       86.298     8.756e-06    3.217e-05
       87.096     9.106e-06    3.273e-05
       87.902     9.488e-06    3.326e-05
       88.716     9.909e-06    3.374e-05
       89.536     1.037e-05    3.418e-05
       90.365     1.089e-05    3.455e-05
       91.201     1.148e-05    3.482e-05
       92.045     1.204e-05    3.505e-05
       92.897     1.267e-05    3.519e-05
       93.756     1.339e-05    3.520e-05
       94.624     1.422e-05    3.505e-05
       95.499     1.521e-05    3.468e-05
       96.383     1.641e-05    3.401e-05
       97.275     1.796e-05    3.288e-05
       98.175     2.018e-05    3.095e-05
       98.994     2.563e-05    2.563e-05
      100.000      None         None    


==> anc/SI_DAMA10Sm_gof_7.dat <==
#  Mass [GeV]  Cross-section limits [pb]
#                 (lower)      (upper)  
#  ----------  -------------------------
        3.945      None         None    
        4.001      0.001489     0.001489
        4.018      0.001315     0.001664
        4.055      0.001116     0.001667
        4.093     0.0009861     0.001626
        4.130     0.0008884     0.001572
        4.169     0.0008108     0.001515
        4.207     0.0007470     0.001459
        4.246     0.0006935     0.001404
        4.285     0.0006478     0.001352
        4.325     0.0006081     0.001304
        4.365     0.0005735     0.001258
        4.406     0.0005159     0.001219
        4.446     0.0004698     0.001179
        4.487     0.0004320     0.001138
        4.529     0.0004002     0.001098
        4.571     0.0003731     0.001059
        4.613     0.0003497     0.001023
        4.656     0.0003293    0.0009882
        4.699     0.0003112    0.0009556
        4.742     0.0002952    0.0009249
        4.786     0.0002809    0.0008959
        4.831     0.0002600    0.0008705
        4.875     0.0002422    0.0008452
        4.920     0.0002269    0.0008204
        4.966     0.0002135    0.0007963
        5.012     0.0002017    0.0007731
        5.058     0.0001912    0.0007510
        5.105     0.0001819    0.0007298
        5.152     0.0001734    0.0007096
        5.200     0.0001658    0.0006904
        5.248     0.0001589    0.0006721
        5.297     0.0001498    0.0006568
        5.346     0.0001417    0.0006415
        5.395     0.0001345    0.0006265
        5.445     0.0001281    0.0006119
        5.495     0.0001223    0.0005976
        5.546     0.0001171    0.0005838
        5.598     0.0001123    0.0005705
        5.649     0.0001079    0.0005576
        5.702     0.0001038    0.0005452
        5.754     0.0001001    0.0005333
        5.808     9.563e-05    0.0005240
        5.861     9.157e-05    0.0005146
        5.916     8.786e-05    0.0005054
        5.970     8.447e-05    0.0004962
        6.026     8.135e-05    0.0004872
        6.081     7.847e-05    0.0004783
        6.138     7.580e-05    0.0004697
        6.194     7.332e-05    0.0004612
        6.252     7.101e-05    0.0004530
        6.310     6.885e-05    0.0004450
        6.368     6.646e-05    0.0004392
        6.427     6.423e-05    0.0004334
        6.486     6.217e-05    0.0004275
        6.546     6.024e-05    0.0004216
        6.607     5.845e-05    0.0004157
        6.668     5.676e-05    0.0004099
        6.730     5.518e-05    0.0004041
        6.792     5.369e-05    0.0003984
        6.855     5.229e-05    0.0003928
        6.918     5.096e-05    0.0003873
        6.982     4.960e-05    0.0003836
        7.047     4.832e-05    0.0003798
        7.112     4.711e-05    0.0003760
        7.178     4.596e-05    0.0003721
        7.244     4.487e-05    0.0003681
        7.311     4.384e-05    0.0003642
        7.379     4.286e-05    0.0003602
        7.447     4.193e-05    0.0003562
        7.516     4.104e-05    0.0003522
        7.586     4.020e-05    0.0003483
        7.656     3.939e-05    0.0003458
        7.727     3.863e-05    0.0003433
        7.798     3.790e-05    0.0003406
        7.870     3.719e-05    0.0003379
        7.943     3.652e-05    0.0003351
        8.017     3.587e-05    0.0003323
        8.091     3.525e-05    0.0003294
        8.166     3.466e-05    0.0003265
        8.241     3.408e-05    0.0003236
        8.318     3.353e-05    0.0003206
        8.395     3.305e-05    0.0003188
        8.472     3.259e-05    0.0003170
        8.551     3.215e-05    0.0003150
        8.630     3.172e-05    0.0003130
        8.710     3.130e-05    0.0003108
        8.790     3.090e-05    0.0003087
        8.872     3.051e-05    0.0003065
        8.954     3.012e-05    0.0003042
        9.036     2.975e-05    0.0003019
        9.120     2.940e-05    0.0002996
        9.204     2.912e-05    0.0002981
        9.290     2.885e-05    0.0002965
        9.376     2.859e-05    0.0002949
        9.462     2.834e-05    0.0002932
        9.550     2.809e-05    0.0002915
        9.638     2.784e-05    0.0002896
        9.727     2.760e-05    0.0002878
        9.817     2.737e-05    0.0002858
        9.908     2.714e-05    0.0002839
       10.000     2.692e-05    0.0002819
       10.093     2.677e-05    0.0002804
       10.186     2.662e-05    0.0002788
       10.280     2.647e-05    0.0002772
       10.375     2.633e-05    0.0002755
       10.471     2.619e-05    0.0002738
       10.568     2.605e-05    0.0002721
       10.666     2.591e-05    0.0002703
       10.765     2.578e-05    0.0002684
       10.864     2.565e-05    0.0002666
       10.965     2.552e-05    0.0002647
       11.066     2.542e-05    0.0002626
       11.169     2.532e-05    0.0002605
       11.272     2.522e-05    0.0002585
       11.376     2.512e-05    0.0002564
       11.482     2.502e-05    0.0002543
       11.588     2.493e-05    0.0002521
       11.695     2.483e-05    0.0002500
       11.803     2.474e-05    0.0002479
       11.912     2.465e-05    0.0002458
       12.023     2.455e-05    0.0002437
       12.134     2.438e-05    0.0002402
       12.246     2.421e-05    0.0002367
       12.359     2.404e-05    0.0002332
       12.474     2.387e-05    0.0002298
       12.589     2.371e-05    0.0002264
       12.706     2.355e-05    0.0002231
       12.823     2.340e-05    0.0002197
       12.942     2.325e-05    0.0002165
       13.062     2.310e-05    0.0002132
       13.183     2.295e-05    0.0002100
       13.305     2.254e-05    0.0002032
       13.428     2.214e-05    0.0001965
       13.552     2.177e-05    0.0001899
       13.677     2.141e-05    0.0001834
       13.804     2.107e-05    0.0001772
       13.932     2.074e-05    0.0001711
       14.060     2.043e-05    0.0001653
       14.191     2.013e-05    0.0001597
       14.322     1.984e-05    0.0001543
       14.454     1.956e-05    0.0001491
       14.588     1.890e-05    0.0001393
       14.723     1.829e-05    0.0001303
       14.859     1.773e-05    0.0001220
       14.997     1.721e-05    0.0001145
       15.136     1.672e-05    0.0001076
       15.276     1.627e-05    0.0001013
       15.417     1.584e-05    9.558e-05
       15.560     1.545e-05    9.034e-05
       15.704     1.507e-05    8.554e-05
       15.849     1.472e-05    8.114e-05
       15.996     1.402e-05    7.464e-05
       16.144     1.340e-05    6.898e-05
       16.293     1.283e-05    6.402e-05
       16.444     1.231e-05    5.965e-05
       16.596     1.184e-05    5.578e-05
       16.749     1.141e-05    5.234e-05
       16.904     1.100e-05    4.926e-05
       17.061     1.063e-05    4.650e-05
       17.219     1.029e-05    4.400e-05
       17.378     9.966e-06    4.174e-05
       17.539     9.430e-06    3.903e-05
       17.701     8.950e-06    3.664e-05
       17.865     8.517e-06    3.451e-05
       18.030     8.127e-06    3.261e-05
       18.197     7.771e-06    3.090e-05
       18.365     7.446e-06    2.935e-05
       18.535     7.148e-06    2.796e-05
       18.707     6.874e-06    2.668e-05
       18.880     6.621e-06    2.552e-05
       19.055     6.386e-06    2.445e-05
       19.231     6.049e-06    2.336e-05
       19.409     5.746e-06    2.235e-05
       19.588     5.473e-06    2.143e-05
       19.770     5.226e-06    2.058e-05
       19.953     5.000e-06    1.979e-05
       20.137     4.793e-06    1.906e-05
       20.324     4.604e-06    1.838e-05
       20.512     4.429e-06    1.775e-05
       20.701     4.267e-06    1.716e-05
       20.893     4.116e-06    1.661e-05
       21.086     3.927e-06    1.611e-05
       21.281     3.755e-06    1.564e-05
       21.478     3.598e-06    1.519e-05
       21.677     3.454e-06    1.477e-05
       21.878     3.321e-06    1.436e-05
       22.080     3.199e-06    1.398e-05
       22.284     3.085e-06    1.361e-05
       22.491     2.979e-06    1.327e-05
       22.699     2.881e-06    1.294e-05
       22.909     2.789e-06    1.262e-05
       23.121     2.686e-06    1.237e-05
       23.335     2.590e-06    1.213e-05
       23.550     2.501e-06    1.189e-05
       23.768     2.418e-06    1.166e-05
       23.988     2.341e-06    1.144e-05
       24.210     2.269e-06    1.122e-05
       24.434     2.201e-06    1.101e-05
       24.660     2.137e-06    1.081e-05
       24.889     2.077e-06    1.061e-05
       25.119     2.020e-06    1.042e-05
       25.351     1.963e-06    1.029e-05
       25.586     1.909e-06    1.016e-05
       25.823     1.858e-06    1.003e-05
       26.062     1.809e-06    9.904e-06
       26.303     1.764e-06    9.779e-06
       26.546     1.720e-06    9.656e-06
       26.792     1.679e-06    9.534e-06
       27.040     1.640e-06    9.414e-06
       27.290     1.603e-06    9.296e-06
       27.542     1.567e-06    9.179e-06
       27.797     1.535e-06    9.118e-06
       28.054     1.504e-06    9.056e-06
       28.314     1.474e-06    8.993e-06
       28.576     1.446e-06    8.929e-06
       28.840     1.419e-06    8.865e-06
       29.107     1.393e-06    8.800e-06
       29.376     1.367e-06    8.735e-06
       29.648     1.343e-06    8.670e-06
       29.923     1.320e-06    8.605e-06
       30.200     1.297e-06    8.539e-06
       30.479     1.279e-06    8.523e-06
       30.761     1.262e-06    8.505e-06
       31.046     1.245e-06    8.486e-06
       31.333     1.229e-06    8.465e-06
       31.623     1.213e-06    8.444e-06
       31.915     1.197e-06    8.421e-06
       32.211     1.182e-06    8.397e-06
       32.509     1.168e-06    8.372e-06
       32.810     1.153e-06    8.347e-06
       33.113     1.140e-06    8.320e-06
       33.420     1.130e-06    8.338e-06
       33.729     1.122e-06    8.354e-06
       34.041     1.113e-06    8.368e-06
       34.356     1.104e-06    8.382e-06
       34.674     1.096e-06    8.395e-06
       34.995     1.088e-06    8.406e-06
       35.318     1.080e-06    8.416e-06
       35.645     1.072e-06    8.426e-06
       35.975     1.064e-06    8.434e-06
       36.308     1.056e-06    8.441e-06
       36.644     1.053e-06    8.487e-06
       36.983     1.050e-06    8.533e-06
       37.325     1.047e-06    8.578e-06
       37.670     1.044e-06    8.622e-06
       38.019     1.042e-06    8.666e-06
       38.371     1.039e-06    8.709e-06
       38.726     1.036e-06    8.751e-06
       39.084     1.033e-06    8.793e-06
       39.446     1.030e-06    8.834e-06
       39.811     1.028e-06    8.874e-06
       40.179     1.029e-06    8.949e-06
       40.551     1.031e-06    9.024e-06
       40.926     1.033e-06    9.100e-06
       41.305     1.034e-06    9.176e-06
       41.687     1.036e-06    9.251e-06
       42.073     1.038e-06    9.327e-06
       42.462     1.039e-06    9.403e-06
       42.855     1.041e-06    9.479e-06
       43.251     1.043e-06    9.555e-06
       43.652     1.045e-06    9.631e-06
       44.055     1.051e-06    9.739e-06
       44.463     1.056e-06    9.847e-06
       44.875     1.062e-06    9.957e-06
       45.290     1.068e-06    1.007e-05
       45.709     1.074e-06    1.018e-05
       46.132     1.081e-06    1.029e-05
       46.559     1.087e-06    1.041e-05
       46.989     1.093e-06    1.052e-05
       47.424     1.099e-06    1.064e-05
       47.863     1.106e-06    1.076e-05
       48.306     1.116e-06    1.091e-05
       48.753     1.126e-06    1.106e-05
       49.204     1.137e-06    1.121e-05
       49.659     1.147e-06    1.136e-05
       50.119     1.158e-06    1.152e-05
       50.582     1.169e-06    1.168e-05
       51.050     1.180e-06    1.184e-05
       51.523     1.192e-06    1.201e-05
       52.000     1.203e-06    1.218e-05
       52.481     1.215e-06    1.235e-05
       52.966     1.230e-06    1.255e-05
       53.456     1.246e-06    1.275e-05
       53.951     1.261e-06    1.295e-05
       54.450     1.278e-06    1.316e-05
       54.954     1.294e-06    1.338e-05
       55.463     1.311e-06    1.360e-05
       55.976     1.329e-06    1.382e-05
       56.494     1.347e-06    1.405e-05
       57.016     1.365e-06    1.429e-05
       57.544     1.384e-06    1.454e-05
       58.076     1.405e-06    1.480e-05
       58.614     1.427e-06    1.506e-05
       59.156     1.450e-06    1.534e-05
       59.704     1.474e-06    1.562e-05
       60.256     1.498e-06    1.592e-05
       60.814     1.523e-06    1.622e-05
       61.376     1.549e-06    1.653e-05
       61.944     1.576e-06    1.685e-05
       62.517     1.603e-06    1.718e-05
       63.096     1.632e-06    1.752e-05
       63.680     1.663e-06    1.787e-05
       64.269     1.694e-06    1.823e-05
       64.863     1.727e-06    1.860e-05
       65.464     1.761e-06    1.899e-05
       66.069     1.796e-06    1.938e-05
       66.681     1.833e-06    1.980e-05
       67.298     1.871e-06    2.022e-05
       67.920     1.911e-06    2.066e-05
       68.549     1.953e-06    2.111e-05
       69.183     1.997e-06    2.158e-05
       69.823     2.041e-06    2.205e-05
       70.469     2.087e-06    2.253e-05
       71.121     2.135e-06    2.303e-05
       71.779     2.185e-06    2.355e-05
       72.444     2.238e-06    2.409e-05
       73.114     2.293e-06    2.464e-05
       73.790     2.351e-06    2.522e-05
       74.473     2.413e-06    2.581e-05
       75.162     2.477e-06    2.642e-05
       75.858     2.546e-06    2.705e-05
       76.560     2.612e-06    2.766e-05
       77.268     2.682e-06    2.829e-05
       77.983     2.756e-06    2.895e-05
       78.705     2.834e-06    2.962e-05
       79.433     2.917e-06    3.031e-05
       80.168     3.005e-06    3.102e-05
       80.910     3.098e-06    3.175e-05
       81.658     3.198e-06    3.250e-05
       82.414     3.304e-06    3.326e-05
       83.176     3.418e-06    3.403e-05
       83.946     3.527e-06    3.476e-05
       84.723     3.642e-06    3.551e-05
       85.507     3.766e-06    3.627e-05
       86.298     3.898e-06    3.703e-05
       87.096     4.041e-06    3.779e-05
       87.902     4.194e-06    3.855e-05
       88.716     4.361e-06    3.929e-05
       89.536     4.541e-06    4.001e-05
       90.365     4.738e-06    4.070e-05
       91.201     4.954e-06    4.134e-05
       92.045     5.157e-06    4.194e-05
       92.897     5.379e-06    4.248e-05
       93.756     5.621e-06    4.297e-05
       94.624     5.888e-06    4.339e-05
       95.499     6.184e-06    4.370e-05
       96.383     6.514e-06    4.390e-05
       97.275     6.884e-06    4.395e-05
       98.175     7.303e-06    4.383e-05
       99.083     7.783e-06    4.348e-05
      100.000     8.342e-06    4.288e-05
      100.925     8.884e-06    4.228e-05
      101.859     9.516e-06    4.143e-05
      102.802     1.027e-05    4.027e-05
      103.753     1.118e-05    3.875e-05
      104.713     1.233e-05    3.675e-05
      105.682     1.389e-05    3.408e-05
      106.660     1.631e-05    3.028e-05
      107.486     2.260e-05    2.260e-05
      108.643      None         None    

